A New Spin on Dissipative Tides: First-Post-Newtonian Effects in Compact Binary Inspirals

Tidal dissipation in spinning compact binaries imprints characteristic corrections on the late-inspiral gravitational-wave signal. We develop a next-to-leading order post-Newtonian description of dissipative, electric-quadrupolar tides in spinning compact binaries, deriving the center-of-mass equations of motion, a generalized energy-balance law, and the corresponding Fourier-phase correction for quasi-circular orbits with spins aligned or anti-aligned with the orbital angular momentum. Using the most general, low-frequency, linear tidal response compatible with rotational symmetry, we show that spin-induced tidal dissipation enters the gravitational-wave phase at 2.5 post-Newtonian order and carries a logarithmic frequency dependence, so it is not degenerate with the coalescence phase. For binary black holes, our dissipative flux reproduces horizon absorption in the extreme-mass-ratio limit. These results provide new waveform ingredients for precision modeling of spinning compact binaries in the high-signal-to-noise era.

==> PaperExpressionsDT17742Corrected.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    609063,      15973]
NotebookOptionsPosition[    568261,      15311]
NotebookOutlinePosition[    568721,      15329]
CellTagsIndexPosition[    568678,      15326]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Section",
 CellChangeTimes->{{3.9368007472151127`*^9, 
  3.936800748416931*^9}},ExpressionUUID->"d2784389-4a47-2b48-903c-\
456f804a2e5a"],

Cell[CellGroupData[{

Cell["Basic Initializations/Definitions", "Subsection",
 CellChangeTimes->{{3.9404336936126156`*^9, 
  3.9404337090798225`*^9}},ExpressionUUID->"bbc89ba5-6f98-a944-987d-\
84fb52924036"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", " ", "xAct`xTensor`"}]], "Input",
 CellChangeTimes->{{3.9368007504755077`*^9, 3.9368007547438087`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"14b977cb-ebd3-6d40-b9a0-32cf266e4775"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.936800758381958*^9, 3.936903407866953*^9, 3.936904730707575*^9, 
   3.93690477281271*^9, 3.9369049880445175`*^9, 3.9373088039773407`*^9, 
   3.9373089647092648`*^9, 3.9373143888189945`*^9, 3.937330247563284*^9, 
   3.9373321761636696`*^9, 3.9373499675276623`*^9, 3.937353109411396*^9, {
   3.937416974041151*^9, 3.9374170018625793`*^9}, 3.937434153168064*^9, 
   3.9374353408369865`*^9, 3.9374691924677277`*^9, 3.9376734726127796`*^9, 
   3.937676584552986*^9, 3.937676651085764*^9, 3.9385588022756767`*^9, 
   3.938632066805111*^9, 3.938638939507675*^9, 3.93864124376013*^9, 
   3.9394740100013847`*^9, 3.9398200032869987`*^9, 3.9400116100470886`*^9, 
   3.9403407726824684`*^9, 3.94044139872814*^9, 3.9407022699768734`*^9, 
   3.940704523467308*^9, 3.9410304300041943`*^9, 3.9411301400411625`*^9, 
   3.9411331772833576`*^9, 3.941139036974764*^9, 3.9412933870013504`*^9, 
   3.9416316027059803`*^9, 3.9418303622926254`*^9, 3.9420980980664196`*^9, 
   3.9421513962852097`*^9, 3.9424129723650684`*^9, 3.9428439632317486`*^9, 
   3.944885584218933*^9, 3.9458161262747*^9, 3.9460951668199863`*^9, 
   3.9461336363095646`*^9, 3.9484080530985546`*^9, 3.949484136439623*^9, 
   3.9496631695021687`*^9, 3.950119509925007*^9, 3.9501827770015945`*^9, 
   3.950289647179756*^9, 3.950297981225363*^9, 3.950622080800535*^9, 
   3.950789946138445*^9, 3.9532139122213974`*^9, 3.95328758969038*^9, 
   3.954189210761389*^9, 3.954239387022028*^9, 3.9543279241626205`*^9, 
   3.954587399829117*^9, 3.9545874760266457`*^9, 3.955711737814598*^9, 
   3.956421935607334*^9, 3.958181336596756*^9, 3.9594249575401993`*^9, 
   3.9607674495187073`*^9, 3.9609911508943577`*^9, 3.9610200936875687`*^9, 
   3.962740403027893*^9, 3.963660551383011*^9, 3.9647993241347466`*^9, 
   3.964799427831606*^9, 3.9654916281941013`*^9, 3.9659229845230923`*^9, 
   3.9660838250775433`*^9, 3.966273125616108*^9, 3.96706260182798*^9, 
   3.9677321904742126`*^9, 3.968174085634865*^9, 3.9685041646601276`*^9, 
   3.969385723959667*^9, 3.969453164091017*^9, 3.9697106082992954`*^9, 
   3.9708369522021275`*^9, 3.9819039466468315`*^9, 3.9819040848907356`*^9, 
   3.9844859930237637`*^9, 3.995217196097601*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6ce22b19-23ba-6d4d-8b7f-cf5f2148a9f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.936800758381958*^9, 3.936903407866953*^9, 3.936904730707575*^9, 
   3.93690477281271*^9, 3.9369049880445175`*^9, 3.9373088039773407`*^9, 
   3.9373089647092648`*^9, 3.9373143888189945`*^9, 3.937330247563284*^9, 
   3.9373321761636696`*^9, 3.9373499675276623`*^9, 3.937353109411396*^9, {
   3.937416974041151*^9, 3.9374170018625793`*^9}, 3.937434153168064*^9, 
   3.9374353408369865`*^9, 3.9374691924677277`*^9, 3.9376734726127796`*^9, 
   3.937676584552986*^9, 3.937676651085764*^9, 3.9385588022756767`*^9, 
   3.938632066805111*^9, 3.938638939507675*^9, 3.93864124376013*^9, 
   3.9394740100013847`*^9, 3.9398200032869987`*^9, 3.9400116100470886`*^9, 
   3.9403407726824684`*^9, 3.94044139872814*^9, 3.9407022699768734`*^9, 
   3.940704523467308*^9, 3.9410304300041943`*^9, 3.9411301400411625`*^9, 
   3.9411331772833576`*^9, 3.941139036974764*^9, 3.9412933870013504`*^9, 
   3.9416316027059803`*^9, 3.9418303622926254`*^9, 3.9420980980664196`*^9, 
   3.9421513962852097`*^9, 3.9424129723650684`*^9, 3.9428439632317486`*^9, 
   3.944885584218933*^9, 3.9458161262747*^9, 3.9460951668199863`*^9, 
   3.9461336363095646`*^9, 3.9484080530985546`*^9, 3.949484136439623*^9, 
   3.9496631695021687`*^9, 3.950119509925007*^9, 3.9501827770015945`*^9, 
   3.950289647179756*^9, 3.950297981225363*^9, 3.950622080800535*^9, 
   3.950789946138445*^9, 3.9532139122213974`*^9, 3.95328758969038*^9, 
   3.954189210761389*^9, 3.954239387022028*^9, 3.9543279241626205`*^9, 
   3.954587399829117*^9, 3.9545874760266457`*^9, 3.955711737814598*^9, 
   3.956421935607334*^9, 3.958181336596756*^9, 3.9594249575401993`*^9, 
   3.9607674495187073`*^9, 3.9609911508943577`*^9, 3.9610200936875687`*^9, 
   3.962740403027893*^9, 3.963660551383011*^9, 3.9647993241347466`*^9, 
   3.964799427831606*^9, 3.9654916281941013`*^9, 3.9659229845230923`*^9, 
   3.9660838250775433`*^9, 3.966273125616108*^9, 3.96706260182798*^9, 
   3.9677321904742126`*^9, 3.968174085634865*^9, 3.9685041646601276`*^9, 
   3.969385723959667*^9, 3.969453164091017*^9, 3.9697106082992954`*^9, 
   3.9708369522021275`*^9, 3.9819039466468315`*^9, 3.9819040848907356`*^9, 
   3.9844859930237637`*^9, 3.995217196097601*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2788def7-4fec-a04c-b2ef-4fe02eb43c28"],

Cell[BoxData["\<\"CopyRight (C) 2003-2020, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.936800758381958*^9, 3.936903407866953*^9, 3.936904730707575*^9, 
   3.93690477281271*^9, 3.9369049880445175`*^9, 3.9373088039773407`*^9, 
   3.9373089647092648`*^9, 3.9373143888189945`*^9, 3.937330247563284*^9, 
   3.9373321761636696`*^9, 3.9373499675276623`*^9, 3.937353109411396*^9, {
   3.937416974041151*^9, 3.9374170018625793`*^9}, 3.937434153168064*^9, 
   3.9374353408369865`*^9, 3.9374691924677277`*^9, 3.9376734726127796`*^9, 
   3.937676584552986*^9, 3.937676651085764*^9, 3.9385588022756767`*^9, 
   3.938632066805111*^9, 3.938638939507675*^9, 3.93864124376013*^9, 
   3.9394740100013847`*^9, 3.9398200032869987`*^9, 3.9400116100470886`*^9, 
   3.9403407726824684`*^9, 3.94044139872814*^9, 3.9407022699768734`*^9, 
   3.940704523467308*^9, 3.9410304300041943`*^9, 3.9411301400411625`*^9, 
   3.9411331772833576`*^9, 3.941139036974764*^9, 3.9412933870013504`*^9, 
   3.9416316027059803`*^9, 3.9418303622926254`*^9, 3.9420980980664196`*^9, 
   3.9421513962852097`*^9, 3.9424129723650684`*^9, 3.9428439632317486`*^9, 
   3.944885584218933*^9, 3.9458161262747*^9, 3.9460951668199863`*^9, 
   3.9461336363095646`*^9, 3.9484080530985546`*^9, 3.949484136439623*^9, 
   3.9496631695021687`*^9, 3.950119509925007*^9, 3.9501827770015945`*^9, 
   3.950289647179756*^9, 3.950297981225363*^9, 3.950622080800535*^9, 
   3.950789946138445*^9, 3.9532139122213974`*^9, 3.95328758969038*^9, 
   3.954189210761389*^9, 3.954239387022028*^9, 3.9543279241626205`*^9, 
   3.954587399829117*^9, 3.9545874760266457`*^9, 3.955711737814598*^9, 
   3.956421935607334*^9, 3.958181336596756*^9, 3.9594249575401993`*^9, 
   3.9607674495187073`*^9, 3.9609911508943577`*^9, 3.9610200936875687`*^9, 
   3.962740403027893*^9, 3.963660551383011*^9, 3.9647993241347466`*^9, 
   3.964799427831606*^9, 3.9654916281941013`*^9, 3.9659229845230923`*^9, 
   3.9660838250775433`*^9, 3.966273125616108*^9, 3.96706260182798*^9, 
   3.9677321904742126`*^9, 3.968174085634865*^9, 3.9685041646601276`*^9, 
   3.969385723959667*^9, 3.969453164091017*^9, 3.9697106082992954`*^9, 
   3.9708369522021275`*^9, 3.9819039466468315`*^9, 3.9819040848907356`*^9, 
   3.9844859930237637`*^9, 3.9952171961059456`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"993be11f-4678-c846-9625-3f4c23b1b9d7"],

Cell[BoxData["\<\"Connecting to external MinGW executable...\"\>"], "Print",
 CellChangeTimes->{
  3.936800758381958*^9, 3.936903407866953*^9, 3.936904730707575*^9, 
   3.93690477281271*^9, 3.9369049880445175`*^9, 3.9373088039773407`*^9, 
   3.9373089647092648`*^9, 3.9373143888189945`*^9, 3.937330247563284*^9, 
   3.9373321761636696`*^9, 3.9373499675276623`*^9, 3.937353109411396*^9, {
   3.937416974041151*^9, 3.9374170018625793`*^9}, 3.937434153168064*^9, 
   3.9374353408369865`*^9, 3.9374691924677277`*^9, 3.9376734726127796`*^9, 
   3.937676584552986*^9, 3.937676651085764*^9, 3.9385588022756767`*^9, 
   3.938632066805111*^9, 3.938638939507675*^9, 3.93864124376013*^9, 
   3.9394740100013847`*^9, 3.9398200032869987`*^9, 3.9400116100470886`*^9, 
   3.9403407726824684`*^9, 3.94044139872814*^9, 3.9407022699768734`*^9, 
   3.940704523467308*^9, 3.9410304300041943`*^9, 3.9411301400411625`*^9, 
   3.9411331772833576`*^9, 3.941139036974764*^9, 3.9412933870013504`*^9, 
   3.9416316027059803`*^9, 3.9418303622926254`*^9, 3.9420980980664196`*^9, 
   3.9421513962852097`*^9, 3.9424129723650684`*^9, 3.9428439632317486`*^9, 
   3.944885584218933*^9, 3.9458161262747*^9, 3.9460951668199863`*^9, 
   3.9461336363095646`*^9, 3.9484080530985546`*^9, 3.949484136439623*^9, 
   3.9496631695021687`*^9, 3.950119509925007*^9, 3.9501827770015945`*^9, 
   3.950289647179756*^9, 3.950297981225363*^9, 3.950622080800535*^9, 
   3.950789946138445*^9, 3.9532139122213974`*^9, 3.95328758969038*^9, 
   3.954189210761389*^9, 3.954239387022028*^9, 3.9543279241626205`*^9, 
   3.954587399829117*^9, 3.9545874760266457`*^9, 3.955711737814598*^9, 
   3.956421935607334*^9, 3.958181336596756*^9, 3.9594249575401993`*^9, 
   3.9607674495187073`*^9, 3.9609911508943577`*^9, 3.9610200936875687`*^9, 
   3.962740403027893*^9, 3.963660551383011*^9, 3.9647993241347466`*^9, 
   3.964799427831606*^9, 3.9654916281941013`*^9, 3.9659229845230923`*^9, 
   3.9660838250775433`*^9, 3.966273125616108*^9, 3.96706260182798*^9, 
   3.9677321904742126`*^9, 3.968174085634865*^9, 3.9685041646601276`*^9, 
   3.969385723959667*^9, 3.969453164091017*^9, 3.9697106082992954`*^9, 
   3.9708369522021275`*^9, 3.9819039466468315`*^9, 3.9819040848907356`*^9, 
   3.9844859930237637`*^9, 3.9952171962390213`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3f7c3d8a-41b4-fb40-8ca8-f2766439e20b"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{
  3.936800758381958*^9, 3.936903407866953*^9, 3.936904730707575*^9, 
   3.93690477281271*^9, 3.9369049880445175`*^9, 3.9373088039773407`*^9, 
   3.9373089647092648`*^9, 3.9373143888189945`*^9, 3.937330247563284*^9, 
   3.9373321761636696`*^9, 3.9373499675276623`*^9, 3.937353109411396*^9, {
   3.937416974041151*^9, 3.9374170018625793`*^9}, 3.937434153168064*^9, 
   3.9374353408369865`*^9, 3.9374691924677277`*^9, 3.9376734726127796`*^9, 
   3.937676584552986*^9, 3.937676651085764*^9, 3.9385588022756767`*^9, 
   3.938632066805111*^9, 3.938638939507675*^9, 3.93864124376013*^9, 
   3.9394740100013847`*^9, 3.9398200032869987`*^9, 3.9400116100470886`*^9, 
   3.9403407726824684`*^9, 3.94044139872814*^9, 3.9407022699768734`*^9, 
   3.940704523467308*^9, 3.9410304300041943`*^9, 3.9411301400411625`*^9, 
   3.9411331772833576`*^9, 3.941139036974764*^9, 3.9412933870013504`*^9, 
   3.9416316027059803`*^9, 3.9418303622926254`*^9, 3.9420980980664196`*^9, 
   3.9421513962852097`*^9, 3.9424129723650684`*^9, 3.9428439632317486`*^9, 
   3.944885584218933*^9, 3.9458161262747*^9, 3.9460951668199863`*^9, 
   3.9461336363095646`*^9, 3.9484080530985546`*^9, 3.949484136439623*^9, 
   3.9496631695021687`*^9, 3.950119509925007*^9, 3.9501827770015945`*^9, 
   3.950289647179756*^9, 3.950297981225363*^9, 3.950622080800535*^9, 
   3.950789946138445*^9, 3.9532139122213974`*^9, 3.95328758969038*^9, 
   3.954189210761389*^9, 3.954239387022028*^9, 3.9543279241626205`*^9, 
   3.954587399829117*^9, 3.9545874760266457`*^9, 3.955711737814598*^9, 
   3.956421935607334*^9, 3.958181336596756*^9, 3.9594249575401993`*^9, 
   3.9607674495187073`*^9, 3.9609911508943577`*^9, 3.9610200936875687`*^9, 
   3.962740403027893*^9, 3.963660551383011*^9, 3.9647993241347466`*^9, 
   3.964799427831606*^9, 3.9654916281941013`*^9, 3.9659229845230923`*^9, 
   3.9660838250775433`*^9, 3.966273125616108*^9, 3.96706260182798*^9, 
   3.9677321904742126`*^9, 3.968174085634865*^9, 3.9685041646601276`*^9, 
   3.969385723959667*^9, 3.969453164091017*^9, 3.9697106082992954`*^9, 
   3.9708369522021275`*^9, 3.9819039466468315`*^9, 3.9819040848907356`*^9, 
   3.9844859930237637`*^9, 3.995217198375721*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"740fbc4a-a640-fe44-8f4e-26724e2e93c8"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.936800758381958*^9, 3.936903407866953*^9, 3.936904730707575*^9, 
   3.93690477281271*^9, 3.9369049880445175`*^9, 3.9373088039773407`*^9, 
   3.9373089647092648`*^9, 3.9373143888189945`*^9, 3.937330247563284*^9, 
   3.9373321761636696`*^9, 3.9373499675276623`*^9, 3.937353109411396*^9, {
   3.937416974041151*^9, 3.9374170018625793`*^9}, 3.937434153168064*^9, 
   3.9374353408369865`*^9, 3.9374691924677277`*^9, 3.9376734726127796`*^9, 
   3.937676584552986*^9, 3.937676651085764*^9, 3.9385588022756767`*^9, 
   3.938632066805111*^9, 3.938638939507675*^9, 3.93864124376013*^9, 
   3.9394740100013847`*^9, 3.9398200032869987`*^9, 3.9400116100470886`*^9, 
   3.9403407726824684`*^9, 3.94044139872814*^9, 3.9407022699768734`*^9, 
   3.940704523467308*^9, 3.9410304300041943`*^9, 3.9411301400411625`*^9, 
   3.9411331772833576`*^9, 3.941139036974764*^9, 3.9412933870013504`*^9, 
   3.9416316027059803`*^9, 3.9418303622926254`*^9, 3.9420980980664196`*^9, 
   3.9421513962852097`*^9, 3.9424129723650684`*^9, 3.9428439632317486`*^9, 
   3.944885584218933*^9, 3.9458161262747*^9, 3.9460951668199863`*^9, 
   3.9461336363095646`*^9, 3.9484080530985546`*^9, 3.949484136439623*^9, 
   3.9496631695021687`*^9, 3.950119509925007*^9, 3.9501827770015945`*^9, 
   3.950289647179756*^9, 3.950297981225363*^9, 3.950622080800535*^9, 
   3.950789946138445*^9, 3.9532139122213974`*^9, 3.95328758969038*^9, 
   3.954189210761389*^9, 3.954239387022028*^9, 3.9543279241626205`*^9, 
   3.954587399829117*^9, 3.9545874760266457`*^9, 3.955711737814598*^9, 
   3.956421935607334*^9, 3.958181336596756*^9, 3.9594249575401993`*^9, 
   3.9607674495187073`*^9, 3.9609911508943577`*^9, 3.9610200936875687`*^9, 
   3.962740403027893*^9, 3.963660551383011*^9, 3.9647993241347466`*^9, 
   3.964799427831606*^9, 3.9654916281941013`*^9, 3.9659229845230923`*^9, 
   3.9660838250775433`*^9, 3.966273125616108*^9, 3.96706260182798*^9, 
   3.9677321904742126`*^9, 3.968174085634865*^9, 3.9685041646601276`*^9, 
   3.969385723959667*^9, 3.969453164091017*^9, 3.9697106082992954`*^9, 
   3.9708369522021275`*^9, 3.9819039466468315`*^9, 3.9819040848907356`*^9, 
   3.9844859930237637`*^9, 3.995217198384159*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c94124b0-ae7c-0145-aad4-fd88f14f6836"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "10", ",", "17"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.2.0", ", ", {2021, 10, 17}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.936800758381958*^9, 3.936903407866953*^9, 3.936904730707575*^9, 
   3.93690477281271*^9, 3.9369049880445175`*^9, 3.9373088039773407`*^9, 
   3.9373089647092648`*^9, 3.9373143888189945`*^9, 3.937330247563284*^9, 
   3.9373321761636696`*^9, 3.9373499675276623`*^9, 3.937353109411396*^9, {
   3.937416974041151*^9, 3.9374170018625793`*^9}, 3.937434153168064*^9, 
   3.9374353408369865`*^9, 3.9374691924677277`*^9, 3.9376734726127796`*^9, 
   3.937676584552986*^9, 3.937676651085764*^9, 3.9385588022756767`*^9, 
   3.938632066805111*^9, 3.938638939507675*^9, 3.93864124376013*^9, 
   3.9394740100013847`*^9, 3.9398200032869987`*^9, 3.9400116100470886`*^9, 
   3.9403407726824684`*^9, 3.94044139872814*^9, 3.9407022699768734`*^9, 
   3.940704523467308*^9, 3.9410304300041943`*^9, 3.9411301400411625`*^9, 
   3.9411331772833576`*^9, 3.941139036974764*^9, 3.9412933870013504`*^9, 
   3.9416316027059803`*^9, 3.9418303622926254`*^9, 3.9420980980664196`*^9, 
   3.9421513962852097`*^9, 3.9424129723650684`*^9, 3.9428439632317486`*^9, 
   3.944885584218933*^9, 3.9458161262747*^9, 3.9460951668199863`*^9, 
   3.9461336363095646`*^9, 3.9484080530985546`*^9, 3.949484136439623*^9, 
   3.9496631695021687`*^9, 3.950119509925007*^9, 3.9501827770015945`*^9, 
   3.950289647179756*^9, 3.950297981225363*^9, 3.950622080800535*^9, 
   3.950789946138445*^9, 3.9532139122213974`*^9, 3.95328758969038*^9, 
   3.954189210761389*^9, 3.954239387022028*^9, 3.9543279241626205`*^9, 
   3.954587399829117*^9, 3.9545874760266457`*^9, 3.955711737814598*^9, 
   3.956421935607334*^9, 3.958181336596756*^9, 3.9594249575401993`*^9, 
   3.9607674495187073`*^9, 3.9609911508943577`*^9, 3.9610200936875687`*^9, 
   3.962740403027893*^9, 3.963660551383011*^9, 3.9647993241347466`*^9, 
   3.964799427831606*^9, 3.9654916281941013`*^9, 3.9659229845230923`*^9, 
   3.9660838250775433`*^9, 3.966273125616108*^9, 3.96706260182798*^9, 
   3.9677321904742126`*^9, 3.968174085634865*^9, 3.9685041646601276`*^9, 
   3.969385723959667*^9, 3.969453164091017*^9, 3.9697106082992954`*^9, 
   3.9708369522021275`*^9, 3.9819039466468315`*^9, 3.9819040848907356`*^9, 
   3.9844859930237637`*^9, 3.9952171983857937`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4b70c49e-acb6-da48-8ad2-60010187db7e"],

Cell[BoxData["\<\"CopyRight (C) 2002-2021, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{
  3.936800758381958*^9, 3.936903407866953*^9, 3.936904730707575*^9, 
   3.93690477281271*^9, 3.9369049880445175`*^9, 3.9373088039773407`*^9, 
   3.9373089647092648`*^9, 3.9373143888189945`*^9, 3.937330247563284*^9, 
   3.9373321761636696`*^9, 3.9373499675276623`*^9, 3.937353109411396*^9, {
   3.937416974041151*^9, 3.9374170018625793`*^9}, 3.937434153168064*^9, 
   3.9374353408369865`*^9, 3.9374691924677277`*^9, 3.9376734726127796`*^9, 
   3.937676584552986*^9, 3.937676651085764*^9, 3.9385588022756767`*^9, 
   3.938632066805111*^9, 3.938638939507675*^9, 3.93864124376013*^9, 
   3.9394740100013847`*^9, 3.9398200032869987`*^9, 3.9400116100470886`*^9, 
   3.9403407726824684`*^9, 3.94044139872814*^9, 3.9407022699768734`*^9, 
   3.940704523467308*^9, 3.9410304300041943`*^9, 3.9411301400411625`*^9, 
   3.9411331772833576`*^9, 3.941139036974764*^9, 3.9412933870013504`*^9, 
   3.9416316027059803`*^9, 3.9418303622926254`*^9, 3.9420980980664196`*^9, 
   3.9421513962852097`*^9, 3.9424129723650684`*^9, 3.9428439632317486`*^9, 
   3.944885584218933*^9, 3.9458161262747*^9, 3.9460951668199863`*^9, 
   3.9461336363095646`*^9, 3.9484080530985546`*^9, 3.949484136439623*^9, 
   3.9496631695021687`*^9, 3.950119509925007*^9, 3.9501827770015945`*^9, 
   3.950289647179756*^9, 3.950297981225363*^9, 3.950622080800535*^9, 
   3.950789946138445*^9, 3.9532139122213974`*^9, 3.95328758969038*^9, 
   3.954189210761389*^9, 3.954239387022028*^9, 3.9543279241626205`*^9, 
   3.954587399829117*^9, 3.9545874760266457`*^9, 3.955711737814598*^9, 
   3.956421935607334*^9, 3.958181336596756*^9, 3.9594249575401993`*^9, 
   3.9607674495187073`*^9, 3.9609911508943577`*^9, 3.9610200936875687`*^9, 
   3.962740403027893*^9, 3.963660551383011*^9, 3.9647993241347466`*^9, 
   3.964799427831606*^9, 3.9654916281941013`*^9, 3.9659229845230923`*^9, 
   3.9660838250775433`*^9, 3.966273125616108*^9, 3.96706260182798*^9, 
   3.9677321904742126`*^9, 3.968174085634865*^9, 3.9685041646601276`*^9, 
   3.969385723959667*^9, 3.969453164091017*^9, 3.9697106082992954`*^9, 
   3.9708369522021275`*^9, 3.9819039466468315`*^9, 3.9819040848907356`*^9, 
   3.9844859930237637`*^9, 3.9952171983857937`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b0c853af-1609-0745-a5fd-63acae5134e7"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.936800758381958*^9, 3.936903407866953*^9, 3.936904730707575*^9, 
   3.93690477281271*^9, 3.9369049880445175`*^9, 3.9373088039773407`*^9, 
   3.9373089647092648`*^9, 3.9373143888189945`*^9, 3.937330247563284*^9, 
   3.9373321761636696`*^9, 3.9373499675276623`*^9, 3.937353109411396*^9, {
   3.937416974041151*^9, 3.9374170018625793`*^9}, 3.937434153168064*^9, 
   3.9374353408369865`*^9, 3.9374691924677277`*^9, 3.9376734726127796`*^9, 
   3.937676584552986*^9, 3.937676651085764*^9, 3.9385588022756767`*^9, 
   3.938632066805111*^9, 3.938638939507675*^9, 3.93864124376013*^9, 
   3.9394740100013847`*^9, 3.9398200032869987`*^9, 3.9400116100470886`*^9, 
   3.9403407726824684`*^9, 3.94044139872814*^9, 3.9407022699768734`*^9, 
   3.940704523467308*^9, 3.9410304300041943`*^9, 3.9411301400411625`*^9, 
   3.9411331772833576`*^9, 3.941139036974764*^9, 3.9412933870013504`*^9, 
   3.9416316027059803`*^9, 3.9418303622926254`*^9, 3.9420980980664196`*^9, 
   3.9421513962852097`*^9, 3.9424129723650684`*^9, 3.9428439632317486`*^9, 
   3.944885584218933*^9, 3.9458161262747*^9, 3.9460951668199863`*^9, 
   3.9461336363095646`*^9, 3.9484080530985546`*^9, 3.949484136439623*^9, 
   3.9496631695021687`*^9, 3.950119509925007*^9, 3.9501827770015945`*^9, 
   3.950289647179756*^9, 3.950297981225363*^9, 3.950622080800535*^9, 
   3.950789946138445*^9, 3.9532139122213974`*^9, 3.95328758969038*^9, 
   3.954189210761389*^9, 3.954239387022028*^9, 3.9543279241626205`*^9, 
   3.954587399829117*^9, 3.9545874760266457`*^9, 3.955711737814598*^9, 
   3.956421935607334*^9, 3.958181336596756*^9, 3.9594249575401993`*^9, 
   3.9607674495187073`*^9, 3.9609911508943577`*^9, 3.9610200936875687`*^9, 
   3.962740403027893*^9, 3.963660551383011*^9, 3.9647993241347466`*^9, 
   3.964799427831606*^9, 3.9654916281941013`*^9, 3.9659229845230923`*^9, 
   3.9660838250775433`*^9, 3.966273125616108*^9, 3.96706260182798*^9, 
   3.9677321904742126`*^9, 3.968174085634865*^9, 3.9685041646601276`*^9, 
   3.969385723959667*^9, 3.969453164091017*^9, 3.9697106082992954`*^9, 
   3.9708369522021275`*^9, 3.9819039466468315`*^9, 3.9819040848907356`*^9, 
   3.9844859930237637`*^9, 3.9952171984176846`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a0b468e7-e7e2-9c45-883f-0e365d1e7626"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{
  3.936800758381958*^9, 3.936903407866953*^9, 3.936904730707575*^9, 
   3.93690477281271*^9, 3.9369049880445175`*^9, 3.9373088039773407`*^9, 
   3.9373089647092648`*^9, 3.9373143888189945`*^9, 3.937330247563284*^9, 
   3.9373321761636696`*^9, 3.9373499675276623`*^9, 3.937353109411396*^9, {
   3.937416974041151*^9, 3.9374170018625793`*^9}, 3.937434153168064*^9, 
   3.9374353408369865`*^9, 3.9374691924677277`*^9, 3.9376734726127796`*^9, 
   3.937676584552986*^9, 3.937676651085764*^9, 3.9385588022756767`*^9, 
   3.938632066805111*^9, 3.938638939507675*^9, 3.93864124376013*^9, 
   3.9394740100013847`*^9, 3.9398200032869987`*^9, 3.9400116100470886`*^9, 
   3.9403407726824684`*^9, 3.94044139872814*^9, 3.9407022699768734`*^9, 
   3.940704523467308*^9, 3.9410304300041943`*^9, 3.9411301400411625`*^9, 
   3.9411331772833576`*^9, 3.941139036974764*^9, 3.9412933870013504`*^9, 
   3.9416316027059803`*^9, 3.9418303622926254`*^9, 3.9420980980664196`*^9, 
   3.9421513962852097`*^9, 3.9424129723650684`*^9, 3.9428439632317486`*^9, 
   3.944885584218933*^9, 3.9458161262747*^9, 3.9460951668199863`*^9, 
   3.9461336363095646`*^9, 3.9484080530985546`*^9, 3.949484136439623*^9, 
   3.9496631695021687`*^9, 3.950119509925007*^9, 3.9501827770015945`*^9, 
   3.950289647179756*^9, 3.950297981225363*^9, 3.950622080800535*^9, 
   3.950789946138445*^9, 3.9532139122213974`*^9, 3.95328758969038*^9, 
   3.954189210761389*^9, 3.954239387022028*^9, 3.9543279241626205`*^9, 
   3.954587399829117*^9, 3.9545874760266457`*^9, 3.955711737814598*^9, 
   3.956421935607334*^9, 3.958181336596756*^9, 3.9594249575401993`*^9, 
   3.9607674495187073`*^9, 3.9609911508943577`*^9, 3.9610200936875687`*^9, 
   3.962740403027893*^9, 3.963660551383011*^9, 3.9647993241347466`*^9, 
   3.964799427831606*^9, 3.9654916281941013`*^9, 3.9659229845230923`*^9, 
   3.9660838250775433`*^9, 3.966273125616108*^9, 3.96706260182798*^9, 
   3.9677321904742126`*^9, 3.968174085634865*^9, 3.9685041646601276`*^9, 
   3.969385723959667*^9, 3.969453164091017*^9, 3.9697106082992954`*^9, 
   3.9708369522021275`*^9, 3.9819039466468315`*^9, 3.9819040848907356`*^9, 
   3.9844859930237637`*^9, 3.9952171984176846`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4e6a4591-73b6-6c41-891d-85db868f7655"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{
  3.936800758381958*^9, 3.936903407866953*^9, 3.936904730707575*^9, 
   3.93690477281271*^9, 3.9369049880445175`*^9, 3.9373088039773407`*^9, 
   3.9373089647092648`*^9, 3.9373143888189945`*^9, 3.937330247563284*^9, 
   3.9373321761636696`*^9, 3.9373499675276623`*^9, 3.937353109411396*^9, {
   3.937416974041151*^9, 3.9374170018625793`*^9}, 3.937434153168064*^9, 
   3.9374353408369865`*^9, 3.9374691924677277`*^9, 3.9376734726127796`*^9, 
   3.937676584552986*^9, 3.937676651085764*^9, 3.9385588022756767`*^9, 
   3.938632066805111*^9, 3.938638939507675*^9, 3.93864124376013*^9, 
   3.9394740100013847`*^9, 3.9398200032869987`*^9, 3.9400116100470886`*^9, 
   3.9403407726824684`*^9, 3.94044139872814*^9, 3.9407022699768734`*^9, 
   3.940704523467308*^9, 3.9410304300041943`*^9, 3.9411301400411625`*^9, 
   3.9411331772833576`*^9, 3.941139036974764*^9, 3.9412933870013504`*^9, 
   3.9416316027059803`*^9, 3.9418303622926254`*^9, 3.9420980980664196`*^9, 
   3.9421513962852097`*^9, 3.9424129723650684`*^9, 3.9428439632317486`*^9, 
   3.944885584218933*^9, 3.9458161262747*^9, 3.9460951668199863`*^9, 
   3.9461336363095646`*^9, 3.9484080530985546`*^9, 3.949484136439623*^9, 
   3.9496631695021687`*^9, 3.950119509925007*^9, 3.9501827770015945`*^9, 
   3.950289647179756*^9, 3.950297981225363*^9, 3.950622080800535*^9, 
   3.950789946138445*^9, 3.9532139122213974`*^9, 3.95328758969038*^9, 
   3.954189210761389*^9, 3.954239387022028*^9, 3.9543279241626205`*^9, 
   3.954587399829117*^9, 3.9545874760266457`*^9, 3.955711737814598*^9, 
   3.956421935607334*^9, 3.958181336596756*^9, 3.9594249575401993`*^9, 
   3.9607674495187073`*^9, 3.9609911508943577`*^9, 3.9610200936875687`*^9, 
   3.962740403027893*^9, 3.963660551383011*^9, 3.9647993241347466`*^9, 
   3.964799427831606*^9, 3.9654916281941013`*^9, 3.9659229845230923`*^9, 
   3.9660838250775433`*^9, 3.966273125616108*^9, 3.96706260182798*^9, 
   3.9677321904742126`*^9, 3.968174085634865*^9, 3.9685041646601276`*^9, 
   3.969385723959667*^9, 3.969453164091017*^9, 3.9697106082992954`*^9, 
   3.9708369522021275`*^9, 3.9819039466468315`*^9, 3.9819040848907356`*^9, 
   3.9844859930237637`*^9, 3.995217198426132*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"76c07b83-436d-994f-8466-41fc88071c9a"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"ContractMetric", ",", 
    RowBox[{"AllowUpperDerivatives", "\[Rule]", "True"}]}], "]"}], 
  ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"56b96f61-c220-de48-bcd3-661208f9aae4"],

Cell[BoxData[
 RowBox[{"SetOptions", "[", 
  RowBox[{
   RowBox[{"EvaluationNotebook", "[", "]"}], ",", " ", 
   RowBox[{"WindowSize", "->", "Inherited"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9693863629074955`*^9, 3.969386371687599*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2e765502-307b-364d-af3b-01c0d5ca7317"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"MakeRule", ",", 
    RowBox[{"MetricOn", "\[Rule]", "All"}], ",", 
    RowBox[{"ContractMetrics", "\[Rule]", "True"}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"e3e257af-ff3f-8047-819d-33d6b6b1386d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefManifold", "[", 
   RowBox[{"R3", ",", " ", "3", ",", " ", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"IndexRange", "[", 
       RowBox[{"d", ",", " ", "m"}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k1", ",", " ", "k2", ",", " ", "k3", ",", " ", "k4"}], "}"}], 
      ",", " ", 
      RowBox[{"{", 
       RowBox[{"l1", ",", " ", "l2", ",", " ", "l3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"p1", ",", " ", "p2", ",", " ", "p3", ",", " ", "p4"}], "}"}], 
      ",", " ", 
      RowBox[{"{", 
       RowBox[{"q1", ",", " ", "q2", ",", " ", "q3", ",", " ", "q4"}], 
       "}"}]}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368060347298985`*^9, 3.936806047703268*^9}, 
   3.9501194769178333`*^9, {3.9501198443137627`*^9, 3.9501198563121624`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"eb00b565-01c5-5141-82c0-d0644470a78a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "R3", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", 
   "manifold ", $CellContext`R3, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904085919775*^9, 3.98448599349782*^9, 
  3.9952171990068398`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"4aa0485b-f2e6-7d47-b511-3469c4dc4d56"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "TangentR3", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`TangentR3, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904085919775*^9, 3.98448599349782*^9, 
  3.995217199009903*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"95a03fef-d0ec-1b43-b98a-5069906b1970"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefMetric", "[", 
   RowBox[{"1", ",", " ", 
    RowBox[{"deltas", "[", 
     RowBox[{
      RowBox[{"-", "i"}], ",", " ", 
      RowBox[{"-", "j"}]}], "]"}], ",", " ", "CD", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\"\<;\>\"", ",", " ", "\"\<\[Del]\>\""}], "}"}], ",", " ", 
    RowBox[{"PrintAs", " ", "->", " ", "\"\<\[Delta]\>\""}], ",", " ", 
    RowBox[{"WeightedWithBasis", "->", " ", "AIndex"}], ",", " ", 
    RowBox[{"FlatMetric", "->", "True"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368060500194664`*^9, 3.9368061035193577`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d98a6695-b0ad-3b4a-a7d7-7246f829802f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"deltas", "[", 
    RowBox[{
     RowBox[{"-", "i"}], ",", 
     RowBox[{"-", "j"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`deltas[-$CellContext`i, -$CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408598172*^9, 3.9844859935423985`*^9, 
  3.9952171990903416`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"c3d62481-bdf4-fe4c-93f8-3afa19092f58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"epsilondeltas", "[", 
    RowBox[{
     RowBox[{"-", "d"}], ",", 
     RowBox[{"-", "e"}], ",", 
     RowBox[{"-", "f"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilondeltas[-$CellContext`d, -$CellContext`e, \
-$CellContext`f], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408598172*^9, 3.9844859935423985`*^9, 
  3.995217199093401*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"63aaeb4a-d0a5-794b-a4a6-a4dedf07421b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   RowBox[{"CD", "[", 
    RowBox[{"-", "i"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`CD[-$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408598172*^9, 3.9844859935423985`*^9, 
  3.9952171990975513`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"86c44175-de20-7b43-8885-85dc6bf1cf1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TorsionCD", "[", 
    RowBox[{"d", ",", 
     RowBox[{"-", "e"}], ",", 
     RowBox[{"-", "f"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionCD[$CellContext`d, -$CellContext`e, -$CellContext`f], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408598172*^9, 3.9844859935423985`*^9, 
  3.9952171990975513`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"83fd58d6-6b72-8243-910c-1a8ab95636f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"ChristoffelCD", "[", 
    RowBox[{"d", ",", 
     RowBox[{"-", "e"}], ",", 
     RowBox[{"-", "f"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelCD[$CellContext`d, -$CellContext`e, \
-$CellContext`f], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408598172*^9, 3.9844859935423985`*^9, 
  3.995217199102892*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"ffcb0929-26a2-5444-be35-8bdede1e8494"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Riemann tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "d"}], ",", 
     RowBox[{"-", "e"}], ",", 
     RowBox[{"-", "f"}], ",", 
     RowBox[{"-", "g"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Riemann tensor ", 
   $CellContext`RiemannCD[-$CellContext`d, -$CellContext`e, -$CellContext`f, \
-$CellContext`g], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408598172*^9, 3.9844859935423985`*^9, 
  3.99521719910491*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"a45fab07-12e5-8842-afab-ba63c3f24cf7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciCD", "[", 
    RowBox[{
     RowBox[{"-", "d"}], ",", 
     RowBox[{"-", "e"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci tensor ", 
   $CellContext`RicciCD[-$CellContext`d, -$CellContext`e], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408598172*^9, 3.9844859935423985`*^9, 
  3.9952171991089287`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"5bad4710-6170-0d40-bc21-718befd7382e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci scalar \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"RicciScalarCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci scalar ", 
   $CellContext`RicciScalarCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408598172*^9, 3.9844859935423985`*^9, 
  3.9952171991126575`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"eee8726f-0b2f-4e4f-8f5b-5139fc7e24b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Einstein tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"EinsteinCD", "[", 
    RowBox[{
     RowBox[{"-", "d"}], ",", 
     RowBox[{"-", "e"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Einstein tensor ", 
   $CellContext`EinsteinCD[-$CellContext`d, -$CellContext`e], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408598172*^9, 3.9844859935423985`*^9, 
  3.9952171991144047`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"1f771f4c-9a35-dc4a-862f-b9c67f91ca0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"WeylCD", "[", 
    RowBox[{
     RowBox[{"-", "d"}], ",", 
     RowBox[{"-", "e"}], ",", 
     RowBox[{"-", "f"}], ",", 
     RowBox[{"-", "g"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Weyl tensor ", 
   $CellContext`WeylCD[-$CellContext`d, -$CellContext`e, -$CellContext`f, \
-$CellContext`g], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408598172*^9, 3.9844859935423985`*^9, 
  3.9952171991144047`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"2f8d2209-2aad-2a41-94e5-855572213f6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing TFRicci tensor \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"TFRicciCD", "[", 
    RowBox[{
     RowBox[{"-", "d"}], ",", 
     RowBox[{"-", "e"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing TFRicci tensor ", 
   $CellContext`TFRicciCD[-$CellContext`d, -$CellContext`e], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408598172*^9, 3.9844859935423985`*^9, 
  3.9952171991199474`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"2e43b23c-a063-ee41-800a-e198bbf3336f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Kretschmann scalar \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"KretschmannCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing Kretschmann scalar ", 
   $CellContext`KretschmannCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408598172*^9, 3.9844859935423985`*^9, 
  3.9952171991218967`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"7bc46af0-3d5b-b141-8670-7faa071b76cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Detdeltas", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Detdeltas[], ". ", "Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408598172*^9, 3.9844859935423985`*^9, 
  3.995217199126835*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"f7049e18-27d8-594c-af7d-423e35d90c9b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefParameter", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.9368061082720547`*^9, 3.936806111229006*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"557aac02-e43e-b046-a6a5-fc7065cee471"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefParameter", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"parameter \"\>", "\[InvisibleSpace]", "t", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefParameter, ": Defining ", 
   "parameter ", $CellContext`t, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.936806118089424*^9, 3.9369034303150043`*^9, 3.9369047790624313`*^9, 
   3.936904993848091*^9, 3.937308811723915*^9, 3.9373089722679462`*^9, 
   3.9373143964213295`*^9, 3.9373302526779175`*^9, 3.937332183301716*^9, 
   3.937349976420515*^9, 3.9373531133000336`*^9, {3.937416978490572*^9, 
   3.9374170054477444`*^9}, 3.9374341537656403`*^9, 3.9374353414261093`*^9, 
   3.937469193264618*^9, 3.937673476851925*^9, 3.9376765852556*^9, 
   3.937676651639387*^9, 3.9385588033622475`*^9, 3.93863206753623*^9, 
   3.9386389410069427`*^9, 3.9386412448431873`*^9, 3.939474010791399*^9, 
   3.9398200038897*^9, 3.9400116109444103`*^9, 3.9403407740317593`*^9, 
   3.9404413992942905`*^9, 3.940702271080187*^9, 3.940704526025902*^9, 
   3.941030430847374*^9, 3.941130141123913*^9, 3.941133181233244*^9, 
   3.941139038225889*^9, 3.941293388067644*^9, 3.941631603703802*^9, 
   3.941830363374174*^9, 3.942098098741228*^9, 3.9421513969315434`*^9, 
   3.9424129733782597`*^9, 3.942843964302843*^9, 3.9448855853481865`*^9, 
   3.9458161274445915`*^9, 3.946095167985588*^9, 3.9461336594305*^9, 
   3.9484080542170734`*^9, 3.949484137556181*^9, 3.949663170338169*^9, 
   3.950119525180332*^9, 3.9501827861179104`*^9, 3.950289648027666*^9, 
   3.9502979852571545`*^9, 3.9506220816277637`*^9, 3.9507899471097565`*^9, 
   3.9532139130788918`*^9, 3.9532875917079163`*^9, 3.9541892117029533`*^9, 
   3.9542393880456505`*^9, 3.954327924982996*^9, 3.9545874103658466`*^9, 
   3.9545874775602245`*^9, 3.955711738553894*^9, 3.9564219365129604`*^9, 
   3.958181337661331*^9, 3.9594249586043587`*^9, 3.9607674505581207`*^9, 
   3.9609911516089954`*^9, 3.9610200944598236`*^9, 3.962740406628519*^9, 
   3.9636605524490337`*^9, 3.9647993259310856`*^9, 3.964799429787327*^9, 
   3.9654916288596706`*^9, 3.965922985155197*^9, 3.96608382595842*^9, 
   3.9662731275919*^9, 3.967062602790928*^9, 3.9677321912398567`*^9, 
   3.9681740864030094`*^9, 3.968504178583679*^9, 3.969385724939169*^9, 
   3.9694531650214863`*^9, 3.969710608989153*^9, 3.9708369529575176`*^9, 
   3.981903948553282*^9, 3.9819040860420513`*^9, 3.984485993602682*^9, 
   3.995217199133398*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"0f67770b-b81e-b74f-90d2-fe2de1d3afce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", "ScreenDollarIndices"}], ";"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"9d714f04-2c3b-1c4c-b134-38459b378f7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "xAct`TexAct`"}]], "Input",
 CellChangeTimes->{{3.968156516265028*^9, 3.9681565488122444`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"485c3895-8707-7044-a037-5c611e11ff5b"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.968156549102709*^9, 3.968174086436268*^9, 
  3.968504178900751*^9, 3.969385724999508*^9, 3.969453165077671*^9, 
  3.9697106090394135`*^9, 3.9708369530053406`*^9, 3.9819039486086483`*^9, 
  3.981904086101269*^9, 3.9844859936566124`*^9, 3.995217199225893*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"a4b06342-9846-5941-9da7-a809b0dd2ff7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`TexAct`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.4.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "10", ",", "28"}], "}"}]}],
  SequenceForm[
  "Package xAct`TexAct`  version ", "0.4.3", ", ", {2021, 10, 28}],
  Editable->False]], "Print",
 CellChangeTimes->{3.968156549102709*^9, 3.968174086436268*^9, 
  3.968504178900751*^9, 3.969385724999508*^9, 3.969453165077671*^9, 
  3.9697106090394135`*^9, 3.9708369530053406`*^9, 3.9819039486086483`*^9, 
  3.981904086101269*^9, 3.9844859936566124`*^9, 3.995217199229906*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"8b34e0e4-0ac6-7946-9dc7-535f38f70f31"],

Cell[BoxData["\<\"CopyRight (C) 2008-2021, Thomas B\[ADoubleDot]ckdahl, Jose \
M. Martin-Garcia and Barry Wardell, under the General Public License.\"\>"], \
"Print",
 CellChangeTimes->{3.968156549102709*^9, 3.968174086436268*^9, 
  3.968504178900751*^9, 3.969385724999508*^9, 3.969453165077671*^9, 
  3.9697106090394135`*^9, 3.9708369530053406`*^9, 3.9819039486086483`*^9, 
  3.981904086101269*^9, 3.9844859936566124`*^9, 3.995217199233919*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"f8f0abd9-a34c-6244-b46f-1a0d8b2f91d8"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.968156549102709*^9, 3.968174086436268*^9, 
  3.968504178900751*^9, 3.969385724999508*^9, 3.969453165077671*^9, 
  3.9697106090394135`*^9, 3.9708369530053406`*^9, 3.9819039486086483`*^9, 
  3.981904086101269*^9, 3.9844859936566124`*^9, 3.995217199239664*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"243b3b91-f981-2b47-95e7-0d37bdc0bd07"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.968156549102709*^9, 3.968174086436268*^9, 
  3.968504178900751*^9, 3.969385724999508*^9, 3.969453165077671*^9, 
  3.9697106090394135`*^9, 3.9708369530053406`*^9, 3.9819039486086483`*^9, 
  3.981904086101269*^9, 3.9844859936566124`*^9, 3.9952171992420254`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"e53744ed-811f-6444-9ee3-af0fbf8ac5d9"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.968156549102709*^9, 3.968174086436268*^9, 
  3.968504178900751*^9, 3.969385724999508*^9, 3.969453165077671*^9, 
  3.9697106090394135`*^9, 3.9708369530053406`*^9, 3.9819039486086483`*^9, 
  3.981904086101269*^9, 3.9844859936566124`*^9, 3.9952171992446156`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"d0e93a8c-19fe-6f41-982d-a84b5dab1d85"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Constants", "Subsection",
 CellChangeTimes->{{3.936800761154356*^9, 3.9368007673276176`*^9}, 
   3.936801194140423*^9, {3.936824997299574*^9, 
   3.9368249994653034`*^9}},ExpressionUUID->"07f7db9c-3819-a241-a369-\
8a38cfb56022"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 CellChangeTimes->{{3.940434204780777*^9, 
  3.9404342061341743`*^9}},ExpressionUUID->"5e490d72-fa34-0b41-901a-\
2c84bd9b2748"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "G", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936825018263878*^9, 3.9368250226358604`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"01aa29fc-dd04-8943-bb0a-0d490f10dae9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "G", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`G, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwV0n8s1HEYB/BvW5G5ctqZrdR8Q52fYUjD9Ant7LTZofy8jmImOcWwpJlo
NyE/TikXWYdSdOZUSy3pwnJo+ZUlxcSNfZZyW9fK1vv7x2ev7dme7f08z4dN
kUtStzAMcwovdP7TzPdoSvxJNsuLocQ47PCes//N3SVOx4m3uz5CQ9e+A5ym
Wlv9JNQF9pXPwWi9rPALfBBU5rrM1fere1agiB+5bHaSEmXykTAr+M+pa5bT
3tkl2Z7TZpEthREaYWsZ5P3K7eT8YJuZ4RNLybB7jmcs1PtkVSRA7Xzjo0Ro
CIkXb8ShT14UqIpH/bl05A8U3R4ovZNAicx9tW0ECiyWzMWJlMwl6tgIqLWY
C1mDgnz1xp4kzGdql++FgZJhsT00jpY8PAd5NvljfCkll52zPl+Ajy/G3jRC
wXiTaudp9Dl2xlRBfVf5kExGyXqGW0fYWUqqn/0w56UhXzEjUkI3WbigHWpz
h5o2M5DL23uH5XlKVOKWghSoUN46QbIwR/AhLxnUbHWRKqHglTC7AaaP+2j8
5JQwf8+0K2C6mUOAMBd5g0w+EXC9Oy9nax72FFOyYQcb+ps9RJBnilochNsX
elY5DV6Sr2sFuO9PftvxS5QIr/j2tRRRcq934jdTjLq1pLC6hJKXMmPvJvz2
dGzG8iolR9WT01HXKPHkWbE2CvSpXruSckqWsl/4c0ZONfrWXaek4rDTVGoF
JaHWwVItVAwY9fxK3KM7Lry2ihK7lZWA2RvIbRpjuqsxx2CSh6QGOaNbmpk6
/Jfw+5UszJxmjzVDoRcb8K6eEnVavcVCB/ZXo9vNqdnmNzr6BP0HDa1hOkr+
A8OKXnQ=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"e3ab19c9-f450-9342-a47d-f398e6f3f2ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "c", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368250266884613`*^9, 3.936825031337248*^9}, 
   3.946133666592987*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"a8ee81b5-b9c0-d646-b0f4-2c179680f836"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "c", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904086153225*^9, 3.9844859936881943`*^9, 
  3.9952171992597256`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"deec553b-c450-e745-8f29-d799208bf4e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9404171818604374`*^9, 3.9404171903473454`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"25104c50-daae-9246-b3d6-e4b314ae45e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGCwA2KBSbev7I9+6/jj2+tlp4G0Se8zdu+Yt44u+08q+gDp
nL67zq+BdMevZZ+lY986WoiuzJcF0hkLT3orAOkzbi0rs4F0AkflOYG4t457
fhTeLgTSGt8ip30B0g0RC+bwxb91vGGzPrQPSKsY9BxPSHjraHBeb5VrClDd
/o/sPGlAdQeYPKYAaY6aryLLgfSGr8fn/c166/jHwoSXO/eto0/k0ookIM3x
ZaavY95bR5ZeQ8MEIP1HTDduCpA+4qBZMANIbzE022CWD1QXlLK8A0i3tClb
a5S8dTwR9svEB0gXzCsvZil761ixtPmzDJB2CV+g5wGk70yKe3QMRIdvfQWi
NdYH3X9d8dbxQpvgMrcqIL/OdPfC2reOKyyufGdoAPpjVVD1hKa3jh5Tvm79
C6TXeJ2/zt0MdLfR1WvBbUD3agsqinYAw6njkLZj11tHmfzdFiBagneO6eRu
oDu7Va+m9rx1XNBrH7cFSPeEfzsj0PvWMcYwynNS31vHF/EvrW/2v3W0+XGO
YeMEoD6vOL2giW8dP7xbOJ9h8lvHN4sW9yoC6QkuSk7zgbTDVkXro1PfOpZ4
T+N8uOqtI4/VUSkQPWGh2dmz6986Ppj+YqnrkbeOAILj/ZY=
  "],
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"de67cabb-753d-984a-b751-0f770eb9c66f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalXi]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.942414318170603*^9, 3.942414326185713*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"1907f466-93e0-2343-bc9c-55bae6326050"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalXi]", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalXi], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGKFnov/+uLfOmZs7DmekPDWscVYf5VryltHB/tP7Dxp
bx3fCDB7TAHR7Yyiy4H0hq/H5/3Neuv4x8KElzv3rWPJ3aUVSUB6y79Zvo55
bx1viBgZJgBpmRm6cVNA/GTNghlAOuWj2Qaz/LeOU6pSlncA6ZY2ZWuNkreO
Kst+m/gA6ZqX5cUsZUDzFrR8lgHSMd0L9DyAdId0/KNjIPr7tlcg2oQh+P7r
ireOF9oEl7lVvXVc8N9098Lat44hUVe+MzS8dfzyMah6QhOQz/Vt618g7bHl
/HXuZqD9hVevBbe9dRQQEVIU7XjruMfiqLZj11vHAPE9FiD6Te8c08ndQH90
q15N7XnraLHOPm4LkA5I+H5GoBfovuooz0l9QHc8fGl9s/+t45qV5xk2TgC6
sy9OL2gi0DzrRfMZJgPNWbS4VxFIi3QqOc0H0jMslKyPTn3reODwNM6Hq4Du
m31UCkR/MDc/e3b9W8eehy+Wuh556wgAEgPMxw==
  "],
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"e196d98a-da19-214e-801c-71250704f9ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalSigma]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.960919680914337*^9, 3.9609196892793446`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2b2691f9-ba98-b647-85a5-f32c6721084c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalSigma]", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalSigma], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9609196899472027`*^9, 3.960991151704916*^9, 
  3.961020094495249*^9, 3.9627404066777*^9, 3.96366055258988*^9, 
  3.964799326211792*^9, 3.9647994298939*^9, 3.9654916288975544`*^9, 
  3.9659229851833935`*^9, 3.9660838259948807`*^9, 3.966273127754181*^9, 
  3.967062602831297*^9, 3.967732191319725*^9, 3.968174086491478*^9, 
  3.968504178963648*^9, 3.9693857250797386`*^9, 3.9694531651305275`*^9, 
  3.969710609087679*^9, 3.9708369530694084`*^9, 3.98190394872542*^9, 
  3.981904086185316*^9, 3.9844859937353287`*^9, 3.9952171992831097`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"db238c59-0013-c34d-a30d-edd5275cf985"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[Epsilon]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9411396688947144`*^9, 3.9411396738137016`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b0371500-1e9f-7d4e-840f-788a0b96a7ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[Epsilon]", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[Epsilon], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwB+KKC16zFWLfOlo0tKzMBtIRNpXnBOLeOj6pKLpdCKQ1
vkVO+wKkU24umMMX/9bxT8P60D4gnbGx53hCAlDfDP1VrilA9fs/sfOkvXU0
KWT2mAKkFdR5RZcDaYPSE/P+Zr11vLLLhJc7963jD41lFUlA+sLu2b6OeW8d
pzwxMkwA0h2JenFTgPSNZM2CGUB6QZb5BrN8oP7tKcs7gLSAuIq1RslbxyN7
/pj4AGkO84pilrK3jj3RrZ9lgPQV64V6HkA6ZFXCo2NA+kXKjlcg+ohl8P3X
FUDzvwstc6sCmvvfdPfCWqD6givfGRqAfL7g6glNbx0niH/f+hdIB7w9f527
+a3jmSdXrwW3vXV00BJWFO0AurP+hLZj11tHEc29FiD6wqc5ppO73zra/FK9
mtrz1lFF0SFuC5DmufXjjEAvkP8oynNSH5Df+cr6Zj9QH/MFho0T3jq+0YzX
C5oIDJ/zi+YzTAaGa+mSXkUgzSKr7DQfSGfsVrI+OhXojlnTOR+ueus4x/+Y
FIhuOW5+9uz6t44bol8udT3y1hEATgng1g==
  "],
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"d2cef6fd-bbac-9b4c-b317-935050ccc158"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]0", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]1", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]2", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]3", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]4", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.946551919190935*^9, 3.9465519348186684`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"9dc506c9-296e-2341-bc58-1ff1013e0678"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]0", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]0, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmKD0hPz/ma9dfTIMeXlzn3rGDBvWUUSkLYpm+PrmAek
pxgbJgDpjmd6cVOANMclzYIZQHoKr8UGs/y3jgkfU5Z3AGkBcRVrjZK3jgba
/0x8gLRCe0UxS9lbxxlCbZ9lgHTOjoV6HkCaY3nao2NA+s6fna9AtENL8P3X
FW8dSyqEl7lVvXVc8N9098Lat45rDl75ztAAtNcruHpC01vHJ1Xft/4F0g8C
L1znbn7r+KLx2rXgNiC/VkRRtOOt45cbJ7Udu4D0ub0WIDrEZK7p5G6gOi+1
q6k9bx113B3itgDpL2d+nhHofes4ISnac1LfW0cZ2dfWN/uB5mtdYNg44a2j
xqJ4vaCJQH80LZ7PMPmt44kPS3oVgbRPmLLTfCCdsVvJ+uhUoLjDDM6Hq946
Xjh2TApEPwi0OHt2/VtHhsMvl7oeeesIAGu+s50=
  "],
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b643fd73-8240-3144-a9b9-8b453ba1d8dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]1", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]1, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmKD0hPz/ma9dfTIMeXlzn3rGDBvWUUSkLYpm+PrmAek
pxgbJgDpjmd6cVOANMclzYIZQHoKr8UGs/y3jgkfU5Z3AGkBcRVrjZK3jgba
/0x8gLRCe0UxS9lbxxlCbZ9lgHTOjoV6HkCaY3nao2NA+s6fna9AtENL8P3X
FW8dSyqEl7lVvXVc8N9098Lat45rDl75ztAAtNcruHpC01vHJ1Xft/4F0g8C
L1znbn7r+KLx2rXgNiC/VkRRtOOt45cbJ7Udu4D0ub0WIDrEZK7p5G6gOi+1
q6k9bx113B3itgDpL2d+nhHofes4ISnac1LfW0cZ2dfWN/uB5mtdYNg44a2j
xqJ4vaCJQH80LZ7PMPmt44kPS3oVgbRPmLLTfCCdsVvJ+uhUoLjDDM6Hq946
Xjh2TApEPwi0OHt2/VvHissvl7oeeesIAG/utCU=
  "],
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3e769ab6-8656-5347-b4d4-8a7c63240e01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]2", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmKD0hPz/ma9dfTIMeXlzn3rGDBvWUUSkLYpm+PrmAek
pxgbJgDpjmd6cVOANMclzYIZQHoKr8UGs/y3jgkfU5Z3AGkBcRVrjZK3jgba
/0x8gLRCe0UxS9lbxxlCbZ9lgHTOjoV6HkCaY3nao2NA+s6fna9AtENL8P3X
FW8dSyqEl7lVvXVc8N9098Lat45rDl75ztAAtNcruHpC01vHJ1Xft/4F0g8C
L1znbn7r+KLx2rXgNiC/VkRRtOOt45cbJ7Udu4D0ub0WIDrEZK7p5G6gOi+1
q6k9bx113B3itgDpL2d+nhHofes4ISnac1LfW0cZ2dfWN/uB5mtdYNg44a2j
xqJ4vaCJQH80LZ7PMPmt44kPS3oVgbRPmLLTfCCdsVvJ+uhUoLjDDM6Hq946
Xjh2TApEPwi0OHt2/VvHFcyvlroeeesIAGvEs4Y=
  "],
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b02a5ca5-7fa7-b34d-9efb-1af8a0f9e1c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]3", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]3, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmKD0hPz/ma9dfTIMeXlzn3rGDBvWUUSkLYpm+PrmAek
pxgbJgDpjmd6cVOANMclzYIZQHoKr8UGs/y3jgkfU5Z3AGkBcRVrjZK3jgba
/0x8gLRCe0UxS9lbxxlCbZ9lgHTOjoV6HkCaY3nao2NA+s6fna9AtENL8P3X
FW8dSyqEl7lVvXVc8N9098Lat45rDl75ztAAtNcruHpC01vHJ1Xft/4F0g8C
L1znbn7r+KLx2rXgNiC/VkRRtOOt45cbJ7Udu4D0ub0WIDrEZK7p5G6gOi+1
q6k9bx113B3itgDpL2d+nhHofes4ISnac1LfW0cZ2dfWN/uB5mtdYNg44a2j
xqJ4vaCJQH80LZ7PMPmt44kPS3oVgbRPmLLTfCCdsVvJ+uhUoLjDDM6Hq946
Xjh2TApEPwi0OHt2/VtHCZFXS12PvHUEAGe7swc=
  "],
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9db8d717-8607-9a45-a1ea-a0c427ac05a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]4", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]4, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmKD0hPz/ma9dfTIMeXlzn3rGDBvWUUSkLYpm+PrmAek
pxgbJgDpjmd6cVOANMclzYIZQHoKr8UGs/y3jgkfU5Z3AGkBcRVrjZK3jgba
/0x8gLRCe0UxS9lbxxlCbZ9lgHTOjoV6HkCaY3nao2NA+s6fna9AtENL8P3X
FW8dSyqEl7lVvXVc8N9098Lat45rDl75ztAAtNcruHpC01vHJ1Xft/4F0g8C
L1znbn7r+KLx2rXgNiC/VkRRtOOt45cbJ7Udu4D0ub0WIDrEZK7p5G6gOi+1
q6k9bx113B3itgDpL2d+nhHofes4ISnac1LfW0cZ2dfWN/uB5mtdYNg44a2j
xqJ4vaCJQH80LZ7PMPmt44kPS3oVgbRPmLLTfCCdsVvJ+uhUoLjDDM6Hq946
Xjh2TApEPwi0OHt2/VtHCdNXS12PvHUEAGiisyg=
  "],
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f1de98fe-fc01-9c44-a2e3-d33a38c90716"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]0d", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]1d", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]2d", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]3d", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]4d", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.958228936440071*^9, 3.9582289447519073`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"07d94731-d03c-ab4f-92ed-7310678b163a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]0d", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]0d, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.958228945281769*^9, 3.959424958664583*^9, 
  3.960767450624136*^9, 3.9609911517518883`*^9, 3.9610200945542183`*^9, 
  3.9627404067260933`*^9, 3.963660552680397*^9, 3.9647993263811436`*^9, 
  3.9647994299903774`*^9, 3.9654916289337654`*^9, 3.9659229852172184`*^9, 
  3.966083826030195*^9, 3.9662731278404465`*^9, 3.967062602879753*^9, 
  3.9677321913672504`*^9, 3.968174086528469*^9, 3.9685041790168552`*^9, 
  3.969385725155201*^9, 3.969453165176737*^9, 3.9697106091193542`*^9, 
  3.970836953117449*^9, 3.9819039487973385`*^9, 3.981904086243469*^9, 
  3.9844859937833023`*^9, 3.9952171993354607`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ffba329b-85e0-2346-ac61-d6c1ddf704bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]1d", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]1d, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.958228945281769*^9, 3.959424958664583*^9, 
  3.960767450624136*^9, 3.9609911517518883`*^9, 3.9610200945542183`*^9, 
  3.9627404067260933`*^9, 3.963660552680397*^9, 3.9647993263811436`*^9, 
  3.9647994299903774`*^9, 3.9654916289337654`*^9, 3.9659229852172184`*^9, 
  3.966083826030195*^9, 3.9662731278404465`*^9, 3.967062602879753*^9, 
  3.9677321913672504`*^9, 3.968174086528469*^9, 3.9685041790168552`*^9, 
  3.969385725155201*^9, 3.969453165176737*^9, 3.9697106091193542`*^9, 
  3.970836953117449*^9, 3.9819039487973385`*^9, 3.981904086243469*^9, 
  3.9844859937833023`*^9, 3.9952171993354607`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7b4a8543-ef2f-ff4b-b700-aee02ce57b58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]2d", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]2d, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.958228945281769*^9, 3.959424958664583*^9, 
  3.960767450624136*^9, 3.9609911517518883`*^9, 3.9610200945542183`*^9, 
  3.9627404067260933`*^9, 3.963660552680397*^9, 3.9647993263811436`*^9, 
  3.9647994299903774`*^9, 3.9654916289337654`*^9, 3.9659229852172184`*^9, 
  3.966083826030195*^9, 3.9662731278404465`*^9, 3.967062602879753*^9, 
  3.9677321913672504`*^9, 3.968174086528469*^9, 3.9685041790168552`*^9, 
  3.969385725155201*^9, 3.969453165176737*^9, 3.9697106091193542`*^9, 
  3.970836953117449*^9, 3.9819039487973385`*^9, 3.981904086243469*^9, 
  3.9844859937833023`*^9, 3.995217199341856*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3cdff9f6-fb11-9545-b491-3705a6875483"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]3d", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]3d, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.958228945281769*^9, 3.959424958664583*^9, 
  3.960767450624136*^9, 3.9609911517518883`*^9, 3.9610200945542183`*^9, 
  3.9627404067260933`*^9, 3.963660552680397*^9, 3.9647993263811436`*^9, 
  3.9647994299903774`*^9, 3.9654916289337654`*^9, 3.9659229852172184`*^9, 
  3.966083826030195*^9, 3.9662731278404465`*^9, 3.967062602879753*^9, 
  3.9677321913672504`*^9, 3.968174086528469*^9, 3.9685041790168552`*^9, 
  3.969385725155201*^9, 3.969453165176737*^9, 3.9697106091193542`*^9, 
  3.970836953117449*^9, 3.9819039487973385`*^9, 3.981904086243469*^9, 
  3.9844859937833023`*^9, 3.9952171993428516`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f4b438f4-0a85-2440-85a4-6d0f6f832d3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]4d", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]4d, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.958228945281769*^9, 3.959424958664583*^9, 
  3.960767450624136*^9, 3.9609911517518883`*^9, 3.9610200945542183`*^9, 
  3.9627404067260933`*^9, 3.963660552680397*^9, 3.9647993263811436`*^9, 
  3.9647994299903774`*^9, 3.9654916289337654`*^9, 3.9659229852172184`*^9, 
  3.966083826030195*^9, 3.9662731278404465`*^9, 3.967062602879753*^9, 
  3.9677321913672504`*^9, 3.968174086528469*^9, 3.9685041790168552`*^9, 
  3.969385725155201*^9, 3.969453165176737*^9, 3.9697106091193542`*^9, 
  3.970836953117449*^9, 3.9819039487973385`*^9, 3.981904086243469*^9, 
  3.9844859937833023`*^9, 3.9952171993461113`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fb43f4a9-5e13-144d-a52c-3e49b34c2e38"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]B0", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]B1", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]B2", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]B3", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "\[CapitalLambda]B4", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.946551919190935*^9, 3.9465519348186684`*^9}, {
  3.9823189621032715`*^9, 3.9823189715056953`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"f656ed4f-13dc-884e-96a6-2e2a70d6d44a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]B0", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]B0, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAWKD0hPz/ma9dfTIMeXlzn3rGDBvWUUSkLYpm+PrmAek
pxgbJgDpjmd6cVOANMclzYIZQHoKr8UGs/y3jgkfU5Z3AGkBcRVrjZK3jgba
/0x8gLRCe0UxS9lbxxlCbZ9lgHTOjoV6HkCaY3nao2NA+s6fna9AtENL8P3X
FW8dSyqEl7lVvXVc8N9098Lat45rDl75ztAAtNcruHpC01vHJ1Xft/4F0g8C
L1znbn7r+KLx2rXgNiC/VkRRtOOt45cbJ7Udu4D0ub0WIDrEZK7p5G6gOi+1
q6k9bx113B3itgDpL2d+nhHofes4ISnac1LfW0cZ2dfWN/uB5mtdYNg44a2j
xqJ4vaCJQH80LZ7PMPmt44kPS3oVgbRPmLLTfCCdsVvJ+uhUoLjDDM6Hq946
Xjh2TApEHzjZtH716reORx5bnj27/q3jhrrXS12PvHUEADZHucA=
  "],
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"25b0fc9e-8693-3043-a89e-7932da99aa87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]B1", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]B1, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAWKD0hPz/ma9dfTIMeXlzn3rGDBvWUUSkLYpm+PrmAek
pxgbJgDpjmd6cVOANMclzYIZQHoKr8UGs/y3jgkfU5Z3AGkBcRVrjZK3jgba
/0x8gLRCe0UxS9lbxxlCbZ9lgHTOjoV6HkCaY3nao2NA+s6fna9AtENL8P3X
FW8dSyqEl7lVvXVc8N9098Lat45rDl75ztAAtNcruHpC01vHJ1Xft/4F0g8C
L1znbn7r+KLx2rXgNiC/VkRRtOOt45cbJ7Udu4D0ub0WIDrEZK7p5G6gOi+1
q6k9bx113B3itgDpL2d+nhHofes4ISnac1LfW0cZ2dfWN/uB5mtdYNg44a2j
xqJ4vaCJQH80LZ7PMPmt44kPS3oVgbRPmLLTfCCdsVvJ+uhUoLjDDM6Hq946
Xjh2TApEHzjZtH716reORx5bnj27Hsjvf73U9chbRwA3Prnh
  "],
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"aab90852-e196-764b-8529-05e53d82a0c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]B2", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]B2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAWKD0hPz/ma9dfTIMeXlzn3rGDBvWUUSkLYpm+PrmAek
pxgbJgDpjmd6cVOANMclzYIZQHoKr8UGs/y3jgkfU5Z3AGkBcRVrjZK3jgba
/0x8gLRCe0UxS9lbxxlCbZ9lgHTOjoV6HkCaY3nao2NA+s6fna9AtENL8P3X
FW8dSyqEl7lVvXVc8N9098Lat45rDl75ztAAtNcruHpC01vHJ1Xft/4F0g8C
L1znbn7r+KLx2rXgNiC/VkRRtOOt45cbJ7Udu4D0ub0WIDrEZK7p5G6gOi+1
q6k9bx113B3itgDpL2d+nhHofes4ISnac1LfW0cZ2dfWN/uB5mtdYNg44a2j
xqJ4vaCJQH80LZ7PMPmt44kPS3oVgbRPmLLTfCCdsVvJ+uhUoLjDDM6Hq946
Xjh2TApEHzjZtH716reORx5bnj27Hmje+tdLXY+8dQQAOT66JQ==
  "],
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"9aea6be2-f7ac-6644-92e1-b53a3352e53a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]B3", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]B3, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAWKD0hPz/ma9dfTIMeXlzn3rGDBvWUUSkLYpm+PrmAek
pxgbJgDpjmd6cVOANMclzYIZQHoKr8UGs/y3jgkfU5Z3AGkBcRVrjZK3jgba
/0x8gLRCe0UxS9lbxxlCbZ9lgHTOjoV6HkCaY3nao2NA+s6fna9AtENL8P3X
FW8dSyqEl7lVvXVc8N9098Lat45rDl75ztAAtNcruHpC01vHJ1Xft/4F0g8C
L1znbn7r+KLx2rXgNiC/VkRRtOOt45cbJ7Udu4D0ub0WIDrEZK7p5G6gOi+1
q6k9bx113B3itgDpL2d+nhHofes4ISnac1LfW0cZ2dfWN/uB5mtdYNg44a2j
xqJ4vaCJQH80LZ7PMPmt44kPS3oVgbRPmLLTfCCdsVvJ+uhUoLjDDM6Hq946
Xjh2TApEHzjZtH716reORx5bnj27/q1jxIHXS12PvHUEADVVuao=
  "],
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"a7fe0d29-7517-1348-aabf-812cedb42000"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "\[CapitalLambda]B4", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`\[CapitalLambda]B4, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAWKD0hPz/ma9dfTIMeXlzn3rGDBvWUUSkLYpm+PrmAek
pxgbJgDpjmd6cVOANMclzYIZQHoKr8UGs/y3jgkfU5Z3AGkBcRVrjZK3jgba
/0x8gLRCe0UxS9lbxxlCbZ9lgHTOjoV6HkCaY3nao2NA+s6fna9AtENL8P3X
FW8dSyqEl7lVvXVc8N9098Lat45rDl75ztAAtNcruHpC01vHJ1Xft/4F0g8C
L1znbn7r+KLx2rXgNiC/VkRRtOOt45cbJ7Udu4D0ub0WIDrEZK7p5G6gOi+1
q6k9bx113B3itgDpL2d+nhHofes4ISnac1LfW0cZ2dfWN/uB5mtdYNg44a2j
xqJ4vaCJQH80LZ7PMPmt44kPS3oVgbRPmLLTfCCdsVvJ+uhUoLjDDM6Hq946
Xjh2TApEHzjZtH716reORx5bnj27/q2jxavXS12PvHUEADV7ubQ=
  "],
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e8e6bc7a-abc9-de48-93af-adf492dfe809"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "H0", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "H1", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "H2", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "H3", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "H4", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9465519455937138`*^9, 3.9465519484332294`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"7895b7b5-1586-9b45-a9ca-db7313eebf6b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "H0",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`H0, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBuIDVSfn/c166yghbsbLnfvW0SZpeUUSkH5QMdfXMe+t
o461iWECkP4wTz9uCpCOcdQqmAGkb/yz2GCW/9ZRpD9teQeQ/sCuaq1R8tbx
T/h/Ex8gvSamspilDGiuZftnGSAd4r1IzwNIp8zKf3QMSN9YvecViD4THHr/
dQVQvZ3IMreqt44lDWa7F9a+dTxx9Op3hoa3ji6tIdUTmoDm1v/Y+hdIX8i4
dJ27+a3jjs/XrwW3vXWMOCOmKNrx1vENwzltxy6g/vyDFiA6omye6eTut44K
nepXU3veOjJUO8ZtAdJbbP+cEegFqueK9ZzUB6T531jf7H/rWNFykWHjhLeO
CSWJekETge4NWDafYfJbxyPZy3oVgbRKqYrTfCC9xlXF+uhUoPvWzeJ8uOqt
454bJ6RA9IPLVmfPrn/r2OD3ZqnrkbeOAEaPs6M=
  "],
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"ea89e3cd-8160-7b4f-ad59-42b0fb8ec702"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "H1",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`H1, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBuIDVSfn/c166yghbsbLnfvW0SZpeUUSkH5QMdfXMe+t
o461iWECkP4wTz9uCpCOcdQqmAGkb/yz2GCW/9ZRpD9teQeQ/sCuaq1R8tbx
T/h/Ex8gvSamspilDGiuZftnGSAd4r1IzwNIp8zKf3QMSN9YvecViD4THHr/
dQVQvZ3IMreqt44lDWa7F9a+dTxx9Op3hoa3ji6tIdUTmoDm1v/Y+hdIX8i4
dJ27+a3jjs/XrwW3vXWMOCOmKNrx1vENwzltxy6g/vyDFiA6omye6eTut44K
nepXU3veOjJUO8ZtAdJbbP+cEegFqueK9ZzUB6T531jf7H/rWNFykWHjhLeO
CSWJekETge4NWDafYfJbxyPZy3oVgbRKqYrTfCC9xlXF+uhUoPvWzeJ8uOqt
454bJ6RA9IPLVmfPrgf6K+XNUtcjbx0BSem0EQ==
  "],
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"582ea12b-e685-5f42-8ac1-15d66ad4cebe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "H2",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`H2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBuIDVSfn/c166yghbsbLnfvW0SZpeUUSkH5QMdfXMe+t
o461iWECkP4wTz9uCpCOcdQqmAGkb/yz2GCW/9ZRpD9teQeQ/sCuaq1R8tbx
T/h/Ex8gvSamspilDGiuZftnGSAd4r1IzwNIp8zKf3QMSN9YvecViD4THHr/
dQVQvZ3IMreqt44lDWa7F9a+dTxx9Op3hoa3ji6tIdUTmoDm1v/Y+hdIX8i4
dJ27+a3jjs/XrwW3vXWMOCOmKNrx1vENwzltxy6g/vyDFiA6omye6eTut44K
nepXU3veOjJUO8ZtAdJbbP+cEegFqueK9ZzUB6T531jf7H/rWNFykWHjhLeO
CSWJekETge4NWDafYfJbxyPZy3oVgbRKqYrTfCC9xlXF+uhUoPvWzeJ8uOqt
454bJ6RA9IPLVmfPrn/r6NH/ZqnrkbeOAEaWs6w=
  "],
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"95659f37-5eb6-f649-9142-9aa8e5b9a014"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "H3",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`H3, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBuIDVSfn/c166yghbsbLnfvW0SZpeUUSkH5QMdfXMe+t
o461iWECkP4wTz9uCpCOcdQqmAGkb/yz2GCW/9ZRpD9teQeQ/sCuaq1R8tbx
T/h/Ex8gvSamspilDGiuZftnGSAd4r1IzwNIp8zKf3QMSN9YvecViD4THHr/
dQVQvZ3IMreqt44lDWa7F9a+dTxx9Op3hoa3ji6tIdUTmoDm1v/Y+hdIX8i4
dJ27+a3jjs/XrwW3vXWMOCOmKNrx1vENwzltxy6g/vyDFiA6omye6eTut44K
nepXU3veOjJUO8ZtAdJbbP+cEegFqueK9ZzUB6T531jf7H/rWNFykWHjhLeO
CSWJekETge4NWDafYfJbxyPZy3oVgbRKqYrTfCC9xlXF+uhUoPvWzeJ8uOqt
454bJ6RA9IPLVmfPrn/rqLH0zVLXI28dAUYws6I=
  "],
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"993c83e7-a362-9e47-887e-5354f4057cfd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "H4",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`H4, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBuIDVSfn/c166yghbsbLnfvW0SZpeUUSkH5QMdfXMe+t
o461iWECkP4wTz9uCpCOcdQqmAGkb/yz2GCW/9ZRpD9teQeQ/sCuaq1R8tbx
T/h/Ex8gvSamspilDGiuZftnGSAd4r1IzwNIp8zKf3QMSN9YvecViD4THHr/
dQVQvZ3IMreqt44lDWa7F9a+dTxx9Op3hoa3ji6tIdUTmoDm1v/Y+hdIX8i4
dJ27+a3jjs/XrwW3vXWMOCOmKNrx1vENwzltxy6g/vyDFiA6omye6eTut44K
nepXU3veOjJUO8ZtAdJbbP+cEegFqueK9ZzUB6T531jf7H/rWNFykWHjhLeO
CSWJekETge4NWDafYfJbxyPZy3oVgbRKqYrTfCC9xlXF+uhUoPvWzeJ8uOqt
454bJ6RA9IPLVmfPrgfaf+DNUtcjbx0BSU20CQ==
  "],
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d39b8a53-34dd-5547-8f48-c56c89f00afc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "HB0", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "HB1", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "HB2", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "HB3", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefConstantSymbol", "[", "HB4", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.969389346079788*^9, 3.9693893511202297`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"3b678b6b-77e9-9a41-80bc-2eafcb538ebf"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "HB0", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`HB0, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9693893517661304`*^9, 3.96945316521813*^9, 
  3.9697106091590996`*^9, 3.9708369531651134`*^9, 3.9819039488704796`*^9, 
  3.9819040863101616`*^9, 3.9844859938615856`*^9, 3.9952171994140873`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"aa650bde-0159-204b-b432-bbcd35f9b558"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "HB1", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`HB1, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9693893517661304`*^9, 3.96945316521813*^9, 
  3.9697106091590996`*^9, 3.9708369531651134`*^9, 3.9819039488704796`*^9, 
  3.9819040863101616`*^9, 3.9844859938615856`*^9, 3.99521719941609*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"b33e6d37-2787-0240-9171-26112d01f719"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "HB2", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`HB2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9693893517661304`*^9, 3.96945316521813*^9, 
  3.9697106091590996`*^9, 3.9708369531651134`*^9, 3.9819039488704796`*^9, 
  3.9819040863101616`*^9, 3.9844859938615856`*^9, 3.9952171994198437`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"f015482c-7737-0b40-9256-e2b0e2b3f8e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "HB3", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`HB3, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9693893517661304`*^9, 3.96945316521813*^9, 
  3.9697106091590996`*^9, 3.9708369531651134`*^9, 3.9819039488704796`*^9, 
  3.9819040863101616`*^9, 3.9844859938615856`*^9, 3.995217199423855*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"1fb3cf08-a61b-cb44-8ab8-52cd6804e96c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "HB4", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`HB4, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9693893517661304`*^9, 3.96945316521813*^9, 
  3.9697106091590996`*^9, 3.9708369531651134`*^9, 3.9819039488704796`*^9, 
  3.9819040863101616`*^9, 3.9844859938615856`*^9, 3.995217199427868*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"0d28e1e0-62d8-c34e-8a2c-fc024894f094"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalars", "Subsection",
 CellChangeTimes->{{3.9368250509740925`*^9, 
  3.9368250522323666`*^9}},ExpressionUUID->"a1c0333d-6da3-d644-a613-\
1cd1ae0999ee"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 CellChangeTimes->{{3.9461329502762585`*^9, 
  3.9461329553335075`*^9}},ExpressionUUID->"7b4c2a53-f045-dc4e-9239-\
b4caa173a272"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"r", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.936825054046644*^9, 3.9368250594162025`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"6b5f3d54-5d40-a649-aa3a-eb648495020c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"r", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`r[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904086338711*^9, 3.9844859938889008`*^9, 
  3.995217199436186*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"c4a77dc5-ce67-0347-ab5c-acb8f0309d69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"r0", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.95651494068417*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"f2f6f466-4bfe-ac40-b68e-a7c8dcf5cb31"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"r0", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`r0[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040864077682`*^9, 3.984485993893032*^9, 
  3.995217199444351*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"c05762ec-766d-7947-aa9e-a66898e397ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"r1", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.9565149447238464`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"89899208-01b0-4346-8d37-8d9898930efd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"r1", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`r1[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408643342*^9, 3.9844859939086876`*^9, 
  3.9952171994479256`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"b852b671-4f2d-3b4a-8910-1aa2dfa0aba5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"r2", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.9565149477483463`*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"749a0d17-e9d3-e44c-afff-6e6e5d95dbfc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"r2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`r2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904086458908*^9, 3.9844859939086876`*^9, 
  3.995217199458399*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"aa6b596a-190b-a14b-8505-de82b9344254"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"r3", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.956514950876137*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"f0a4f0cd-ed76-824f-abec-a13d10906856"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"r3", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`r3[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040864867992`*^9, 3.9844859939251404`*^9, 
  3.995217199460699*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"bc417c32-566a-8e40-8960-ec8014768d3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"r4", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.956514954230831*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"5ab8d6e4-2d24-8142-a5c3-2eae576992ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"r4", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`r4[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040865152893`*^9, 3.9844859939251404`*^9, 
  3.995217199475212*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"8c9f188c-dbf2-0f40-952b-23f220bdbd2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"rpp", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9565149606649113`*^9, 3.9565149655723705`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"fe021fbc-0777-1b49-8ebe-7b4ca10889f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"rpp", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`rpp[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040865414543`*^9, 3.984485993940073*^9, 
  3.99521719948085*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"f77ed932-6622-0e44-8cb2-fcf7e7e16ce6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"rppPN", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9565149673469048`*^9, 3.956514973429283*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"abc26846-03d3-8f43-b952-a537a973afa7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"rppPN", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`rppPN[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408656942*^9, 3.9844859939499207`*^9, 
  3.9952171994874306`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"314b6d1b-e21a-ed4a-809a-763dfc08f1b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"E2int", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9368254987209167`*^9, 3.936825531676119*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"a3f91598-fff7-be4b-8884-b32091a3ea03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"E2int", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`E2int[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904086597147*^9, 3.984485993955755*^9, 
  3.9952171994949417`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"6f38604e-6f50-7240-89a2-45a2c4307a5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"M", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.946133155442631*^9, 3.9461331621580677`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"72aba95a-2d54-ad44-b57e-942abdb2d21b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"M", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`M[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904086628475*^9, 3.984485993971388*^9, 
  3.9952171995050564`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"0fbbfef7-de8c-b14d-8593-f20ef9bf24df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"M1", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9461332293458824`*^9, 3.946133234192564*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"563212d2-dfa1-2345-9c98-3485e4a21eed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"M1", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`M1[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040866544743`*^9, 3.984485993971388*^9, 
  3.9952171995120487`*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"c6ec721c-9ec4-604d-bfc9-ee9970d41a63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Chi]1", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9461337337447014`*^9, 3.946133740110054*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"a58ae085-b630-fa4b-907b-694135012f75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Chi]1", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Chi]1[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904086680891*^9, 3.984485993987192*^9, 
  3.995217199520754*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"2c154638-39c4-674c-a26e-2987030478ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"M2", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.93689765453796*^9, 3.936897661716791*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"f44b5476-e6d1-0643-8cd9-f9d82e72e998"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"M2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`M2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040867107944`*^9, 3.984485994010311*^9, 
  3.995217199532469*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"86027e3b-34d0-fd43-b942-644afa72ebd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Chi]2", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9461330952938156`*^9, 3.946133099237713*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"03bc574f-10b3-234c-9068-a5ab8630c7a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Chi]2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Chi]2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040867435074`*^9, 3.9844859940366497`*^9, 
  3.9952171995418854`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"0684493f-9d90-7e49-857c-8ab2627c63fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Mu]", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.946133105730442*^9, 3.946133114000782*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"67b9bcf7-4e32-124a-823e-4c0e6852fbc6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Mu]", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Mu][], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040867743397`*^9, 3.9844859940605736`*^9, 
  3.9952171995482197`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"f7e57cda-636a-fb46-bae9-fe63df80b04d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Eta]", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.946133115512575*^9, 3.9461331223871975`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"d5eb7b0d-9118-2540-8d7d-2393b13ddca8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Eta]", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Eta][], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904086804781*^9, 3.984485994072649*^9, 
  3.9952171995605087`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"4d8a80b5-daf0-c24f-9796-1a3e07897cab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"rdot", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.936897666390627*^9, 3.936897677769396*^9}, {
  3.9368977376296196`*^9, 3.9368977381023655`*^9}, {3.9368978483568344`*^9, 
  3.936897855238428*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"8e8f5075-9b17-aa4c-9578-5bfec38935e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"rdot", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`rdot[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904086830803*^9, 3.984485994156227*^9, 
  3.995217199564497*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"6725de6b-28e8-c549-959a-03fd22df4a71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"Pcurl", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936898143359352*^9, 3.936898156632984*^9}, {
  3.936898429016165*^9, 3.9368984293011627`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"d25c1c4d-b834-b74d-a639-3ae10e1dfb5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Pcurl", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Pcurl[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040868593597`*^9, 3.984485994193056*^9, 
  3.9952171995758533`*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"00c57fb3-58c3-4e4f-9c95-be18bd62f29b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"vsq", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9373974457964287`*^9, 3.9373974698387985`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"ee58e2fe-3b98-004c-bccc-0d6a1c2daf01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"vsq", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`vsq[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040868866024`*^9, 3.984485994262724*^9, 
  3.995217199584009*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"1279b422-b3aa-124a-a36c-ea0e79d81aef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"vTMT", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9696468373133297`*^9, 3.969646843327305*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"3ff9ab27-d0b7-f34e-8143-a408fee02e17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"vTMT", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`vTMT[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040869132004`*^9, 3.9844859943820343`*^9, 
  3.995217199656372*^9},
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"bb46ad1c-3504-7a4c-84e7-4dafe5fc0291"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"LM", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.938558876080763*^9, 3.9385588821851215`*^9}, {
  3.9385606381764545`*^9, 3.93856063840913*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"f34da907-5dc3-8641-ad42-9940e545baae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"LM", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`LM[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040869405174`*^9, 3.984485994390688*^9, 
  3.9952171996901226`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"02289fca-354b-6045-871c-b9c1b038843b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"dtLM", "[", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.946326005917656*^9, 3.9463260127294025`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"af998744-c9ed-cd4c-908a-d14692785a39"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"dtLM", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`dtLM[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904086968298*^9, 3.9844859944664116`*^9, 
  3.9952171997266293`*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"ac4b73dc-c3e4-364b-9c7d-ee1be15901b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"LS2", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9385588837414055`*^9, 3.9385588949719524`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"90b5d4d1-d9fc-f346-a6fe-f8662f247b27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"LS2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`LS2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040869991894`*^9, 3.9844859944962254`*^9, 
  3.995217199759701*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"dfd40922-0527-8646-8538-7dcf56e90187"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"dtLS2", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.945338953790287*^9, 3.9453389630005074`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"b23f82be-14cc-0b4f-ac48-f248124b8758"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"dtLS2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`dtLS2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040870284615`*^9, 3.9844859945089664`*^9, 
  3.9952171998081627`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"18cbe10a-7c29-134f-9321-7bae696040de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"LQ2", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9385588958779755`*^9, 3.938558904031172*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"eaf8676d-4eb4-1343-a2af-293e7d5cbfe0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"LQ2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`LQ2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040870549755`*^9, 3.9844859945440674`*^9, 
  3.9952171998489723`*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"7e9ba444-bd7e-cb4b-b05b-afc6e1e0d0e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"dtLQ2", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.942421713450609*^9, 3.942421720491396*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"a26afc7d-25f8-9742-ac0e-a961f00a19fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"dtLQ2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`dtLQ2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040870851555`*^9, 3.9844859946345024`*^9, 
  3.9952171998826447`*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"99a17a8a-53f6-f041-b3f6-740cb34ad1b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"L", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9385600075189934`*^9, 3.938560011774477*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"e4ad1528-2edc-fc4c-af6e-9ead30b91f68"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"L", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`L[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040871131134`*^9, 3.984485994686327*^9, 
  3.9952171998959694`*^9},
 CellLabel->
  "During evaluation of \
In[67]:=",ExpressionUUID->"b54c0c16-26d3-f64b-a335-6818b130e493"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"UQ", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9407045663178654`*^9, 3.940704571697735*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"ead4f1d9-7b00-6e44-826d-16b4553bcea2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"UQ", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`UQ[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040871392403`*^9, 3.9844859952098217`*^9, 
  3.995217199931986*^9},
 CellLabel->
  "During evaluation of \
In[68]:=",ExpressionUUID->"a4875e71-a6dd-a747-b89d-e52506a81245"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"St", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9570114015911655`*^9, 3.9570114087519493`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"41ff59e2-99c2-9c45-b4f6-3762bb06e2c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"St", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`St[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087167324*^9, 3.9844859953294773`*^9, 
  3.995217199981447*^9},
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"0d04010d-e0c2-9240-96a1-248e8760391f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"S1t", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9570114098708344`*^9, 3.957011415376646*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"090db4b6-5952-e94b-a118-d8c4a2d159f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"S1t", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`S1t[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040871990204`*^9, 3.9844859953642426`*^9, 
  3.9952172000140476`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"8ba1140e-aa0e-b84d-8c2c-97e8bc2753cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"pm2", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.98476057785338*^9, 3.984760589199177*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"5b5bbff7-7140-db47-a9b3-087980a18716"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"pm2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`pm2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9847605900549164`*^9, 3.9952172000585804`*^9},
 CellLabel->
  "During evaluation of \
In[71]:=",ExpressionUUID->"3314c82d-6afa-ff45-97c7-af8fadf5b974"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"pm1", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9847605906724243`*^9, 3.9847605976344852`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"528c99e9-7aa5-d54a-a823-686a631c8467"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"pm1", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`pm1[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9847605981330338`*^9, 3.9952172000627193`*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"90354901-d670-644d-8d3a-24973a4b9942"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B1", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B2", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B3", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B4", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B5", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B6", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B7", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B8", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B9", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B10", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B11", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B12", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B13", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B14", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B15", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B16", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B17", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B18", "[", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9461352957866287`*^9, 3.9461353506500874`*^9}, {
  3.9461353891490574`*^9, 3.9461354556327496`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"31510049-871c-d145-9bd1-5868181d81ce"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B1", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B1[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.995217200122307*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"d6a93233-b5ec-9749-ac7a-c55ae0ffabff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.995217200126322*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"62b309df-82f3-2d40-a7f8-9ac3ac0d192e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B3", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B3[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.9952172001308002`*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"cf074d9f-a418-7a49-8374-fba179ce2713"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B4", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B4[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.9952172001308002`*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"45b4aa45-6c18-8d4c-9e45-1a65bd6a9095"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B5", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B5[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.9952172001341305`*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"7c8d64ee-117d-3b48-8d36-bad2e314e464"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B6", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B6[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.995217200136137*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"b90f0361-0594-cd4f-87e4-b0fb7be84f1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B7", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B7[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.995217200136137*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"a5901914-8a28-754b-8592-996634021b5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B8", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B8[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.995217200136137*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"a3e5ce9a-9807-5b40-94e4-b79fe75cf78e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B9", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B9[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.9952172001445026`*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"ab7faabe-7933-554b-9eed-fe25a9bbe7fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B10", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B10[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.9952172001445026`*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"933a2381-8183-f146-bcd4-c08d61298c3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B11", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B11[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.995217200148327*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"091435f6-1cc7-6347-89f1-8f5f53ec41d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B12", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B12[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.995217200148327*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"356a2bee-8deb-af4d-b10d-64cbd61f34a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B13", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B13[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.9952172001529255`*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"72e1b656-19a7-d04c-a8a7-83c8573516c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B14", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B14[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.9952172001557617`*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"9ddc8dc0-db1b-5e4b-a36b-128a09ce1934"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B15", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B15[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.9952172001557617`*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"1a71c9dd-82c6-d640-be9c-9104025ca3b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B16", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B16[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.9952172001599903`*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"ae11c982-9f32-7e44-9f4f-54b3133695da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B17", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B17[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.99521720016123*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"f2508493-d326-6943-822d-7526ba7c9c0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B18", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B18[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040872622967`*^9, 3.984485995397936*^9, 
  3.99521720016432*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"eafdabdf-c1a3-cf49-b033-4753f07ed1a7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"A1", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"A2", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"A3", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"A4", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"A5", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"A6", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"A7", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"A8", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"A9", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9462071974022007`*^9, 3.946207295794302*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"68106cb6-39d5-9d4f-b3c3-eb50765a8212"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"A1", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`A1[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087355816*^9, 3.9844859955884743`*^9, 
  3.995217200178047*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"c3a29af3-ff54-9a42-92a5-a647765823f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"A2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`A2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087355816*^9, 3.9844859955884743`*^9, 
  3.995217200178047*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"bac85538-0b59-7548-b772-84b35754e18e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"A3", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`A3[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087355816*^9, 3.9844859955884743`*^9, 
  3.995217200186249*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"4b33dacf-2bef-cf47-a656-b6df5ad01716"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"A4", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`A4[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087355816*^9, 3.9844859955884743`*^9, 
  3.995217200191839*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"81d693be-12ac-3045-b960-2cc0fbe349b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"A5", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`A5[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087355816*^9, 3.9844859955884743`*^9, 
  3.9952172001946964`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"1598cdee-399e-9248-a381-88267200f84d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"A6", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`A6[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087355816*^9, 3.9844859955884743`*^9, 
  3.9952172001946964`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"674b0ea4-bc97-8548-83bf-cc9389e241f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"A7", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`A7[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087355816*^9, 3.9844859955884743`*^9, 
  3.9952172001946964`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"c7ca75a1-dddf-6448-aaec-fb711ce7d960"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"A8", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`A8[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087355816*^9, 3.9844859955884743`*^9, 
  3.9952172002016544`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"1a4838d8-2d52-0142-8934-4ad63d1f97b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"A9", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`A9[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087355816*^9, 3.9844859955884743`*^9, 
  3.9952172002031612`*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"ef0d2b89-5e77-8a47-9dca-b9b67c5da6ac"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Alpha]1", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Alpha]2", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Alpha]3", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Alpha]4", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Alpha]5", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Alpha]6", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Alpha]7", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Alpha]8", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Alpha]9", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Alpha]10", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Alpha]11", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Alpha]12", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Alpha]13", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.946305615836376*^9, 3.946305696100996*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"4142bdc7-0668-6145-9448-22e88a012211"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]1", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Alpha]1[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040874578934`*^9, 3.9844859956515903`*^9, 
  3.995217200221218*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"af1d1ca7-8780-b040-93a6-43136c539dcd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Alpha]2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040874578934`*^9, 3.9844859956515903`*^9, 
  3.9952172002225456`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"11095a41-bc4d-914c-a606-bf4bea85945d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]3", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Alpha]3[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040874578934`*^9, 3.9844859956515903`*^9, 
  3.9952172002273865`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"a2405aa0-074a-0546-b306-750c8fee88f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]4", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Alpha]4[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040874578934`*^9, 3.9844859956515903`*^9, 
  3.9952172002286797`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"2a1596ee-930c-074d-abe8-14fe3579b47c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]5", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Alpha]5[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040874578934`*^9, 3.9844859956515903`*^9, 
  3.9952172002286797`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"5476ef31-a3c5-4d49-902f-db9e8ca33860"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]6", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Alpha]6[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040874578934`*^9, 3.9844859956515903`*^9, 
  3.9952172002352085`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"cd47c52f-84c7-7f48-85cf-ebe5db4aaf81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]7", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Alpha]7[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040874578934`*^9, 3.9844859956515903`*^9, 
  3.9952172002352085`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"3ed6b06e-6587-c543-bb54-b13de2072788"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]8", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Alpha]8[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040874578934`*^9, 3.9844859956515903`*^9, 
  3.995217200239933*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"7b97eb1e-928d-ba4b-a7b1-e7a79b5f1ef9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]9", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Alpha]9[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040874578934`*^9, 3.9844859956515903`*^9, 
  3.9952172002436543`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"a6132aa6-d017-a14b-b29b-80d22147770a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]10", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Alpha]10[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040874578934`*^9, 3.9844859956515903`*^9, 
  3.9952172002436543`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"dadace4e-fba0-db44-97f6-3eb4552475a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]11", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Alpha]11[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040874578934`*^9, 3.9844859956515903`*^9, 
  3.995217200246662*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"8ee338ab-2ead-c749-aaec-2e173f70e9d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]12", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Alpha]12[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040874578934`*^9, 3.9844859956515903`*^9, 
  3.995217200249674*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"0e4ab39c-a116-5e40-bb7d-a714edf28bf6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Alpha]13", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Alpha]13[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040874578934`*^9, 3.9844859956515903`*^9, 
  3.9952172002516804`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"ae568c12-851c-2746-8324-d890093f2537"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", " ", "=", " ", 
   RowBox[{
    RowBox[{"r", "[", "]"}], ">", "0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9386339926940346`*^9, 3.9386339983426857`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"53151cb7-9cfc-bd47-83bf-c69bcbf714c8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"C1", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"C2", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"C3", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"C4", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"C5", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9506429117783585`*^9, 3.9506429557883415`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"e6a6160a-accd-5e4f-a5f1-b41e63218a8a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"C1", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`C1[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087601778*^9, 3.984485996213791*^9, 
  3.9952172003662434`*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"c49f2e24-71f5-e348-ae27-85fa48a30638"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"C2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`C2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087601778*^9, 3.984485996213791*^9, 
  3.995217200375141*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"b71e4e2c-a2c5-df48-b536-19b6141bc75b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"C3", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`C3[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087601778*^9, 3.984485996213791*^9, 
  3.995217200375141*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"baa88f6a-279c-4846-bbf8-f05410141520"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"C4", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`C4[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087601778*^9, 3.984485996213791*^9, 
  3.995217200375141*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"0df70258-13cc-3d40-b955-a3c297a455e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"C5", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`C5[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087601778*^9, 3.984485996213791*^9, 
  3.995217200382782*^9},
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"86eb08dc-fb7c-284c-a04a-eff2e37a0d27"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"C6", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"C7", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"C8", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"C9", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"C10", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9506446975457516`*^9, 3.9506447417907276`*^9}, {
  3.9666160833954697`*^9, 3.966616085456085*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"1892fcb5-3804-6c4a-80e3-354e003bf2c0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"C6", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`C6[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087636776*^9, 3.9844859962304726`*^9, 
  3.9952172003959007`*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"8f2069f1-50d7-9d42-8bc1-e9091cc64aea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"C7", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`C7[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087636776*^9, 3.9844859962304726`*^9, 
  3.995217200397909*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"2917fc4c-3b42-8b46-ba1f-c6680ece50e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"C8", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`C8[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087636776*^9, 3.9844859962304726`*^9, 
  3.995217200399416*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"4f21204b-a523-fb4b-8fa4-ad838e2efd86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"C9", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`C9[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087636776*^9, 3.9844859962304726`*^9, 
  3.995217200399416*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"62b52fd9-625e-0349-88bf-9bd71c842763"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"C10", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`C10[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087636776*^9, 3.9844859962304726`*^9, 
  3.995217200399416*^9},
 CellLabel->
  "During evaluation of \
In[119]:=",ExpressionUUID->"25425e65-11a7-4d42-b7f6-2462a9a34b90"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"C11", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.966616086822647*^9, 3.966616092935671*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"0b670d0c-6a7f-9846-9261-de45c66bf021"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"C11", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`C11[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040876620502`*^9, 3.9844859964898205`*^9, 
  3.9952172004158764`*^9},
 CellLabel->
  "During evaluation of \
In[124]:=",ExpressionUUID->"d54f35fc-347d-3f4c-b2c2-2e500191e43a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"D1", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"D2", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"D3", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"D4", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"D5", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9506429624679775`*^9, 3.9506429649395237`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"dfbb10f2-361f-5f48-849e-7b5a27c505c8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"D1", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`D1[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040876796722`*^9, 3.984485996528837*^9, 
  3.9952172004810658`*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"032822fe-3bd3-e140-bfb8-167246dccd54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"D2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`D2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040876796722`*^9, 3.984485996528837*^9, 
  3.99521720048419*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"6b98d96b-8549-ac4f-ae63-30deb5eed649"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"D3", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`D3[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040876796722`*^9, 3.984485996528837*^9, 
  3.99521720048419*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"72c2ebe6-9442-4440-ad8e-4d6154f38f3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"D4", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`D4[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040876796722`*^9, 3.984485996528837*^9, 
  3.995217200491787*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"4b15843d-9ff9-964b-9f06-7aed0d84d20f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"D5", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`D5[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040876796722`*^9, 3.984485996528837*^9, 
  3.995217200493471*^9},
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"4e80741e-b4d3-5149-b54a-aededf5545df"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"D6", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"D7", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"D8", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"D9", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"D10", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9506468353499317`*^9, 3.9506468469617367`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"3df50d69-40b0-2847-87e2-fa6d385b0eef"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"D6", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`D6[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087712164*^9, 3.9844859965836887`*^9, 
  3.9952172005055313`*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"256e04a7-0b53-c04a-881d-84fc1749d859"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"D7", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`D7[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087712164*^9, 3.9844859965836887`*^9, 
  3.9952172005061893`*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"92641b5e-9340-7f42-8410-1d8c8eabf071"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"D8", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`D8[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087712164*^9, 3.9844859965836887`*^9, 
  3.9952172005122185`*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"29623f2a-7901-cc46-a299-8fd2d4d382cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"D9", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`D9[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087712164*^9, 3.9844859965836887`*^9, 
  3.9952172005139294`*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"b47ad009-0fe3-9948-969f-1873de8df5e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"D10", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`D10[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087712164*^9, 3.9844859965836887`*^9, 
  3.9952172005139294`*^9},
 CellLabel->
  "During evaluation of \
In[130]:=",ExpressionUUID->"503e6655-44d4-d84f-9f79-9bc1e1f272a5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.956423689670334*^9, 3.9564237012608814`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"fabbbee0-c4fa-4148-8445-ec82543c9696"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Omega]", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Omega][], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040877397823`*^9, 3.9844859966096973`*^9, 
  3.9952172005250874`*^9},
 CellLabel->
  "During evaluation of \
In[135]:=",ExpressionUUID->"965ff452-362f-434e-968d-982743cc9cf7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"x", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9570116237753124`*^9, 3.957011626784975*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"1c7f9660-9942-d44e-a01b-04533e306506"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"x", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`x[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087751711*^9, 3.9844859966096973`*^9, 
  3.995217200530367*^9},
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"5963af4f-8fe2-0941-a6fd-216ed045fd67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"u", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9610029188905315`*^9, 3.96100292549806*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"f8d8b3c8-af49-1346-aa68-5a9b38f8072e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"u", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`u[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040877614136`*^9, 3.984485996625595*^9, 
  3.9952172005385685`*^9},
 CellLabel->
  "During evaluation of \
In[137]:=",ExpressionUUID->"75f35052-65fe-d54d-9f35-c62c295ac7ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"freq", "[", "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9678220694411182`*^9, 3.9678220800053463`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"c58ca29b-6bdd-ac4b-86b1-2b3f931d8f9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"freq", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`freq[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087774811*^9, 3.984485996632118*^9, 
  3.9952172005469036`*^9},
 CellLabel->
  "During evaluation of \
In[138]:=",ExpressionUUID->"8e95922c-05b9-3546-a855-6a520164e755"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Rules", "Subsubsection",
 CellChangeTimes->{{3.9461329631654167`*^9, 3.9461329637729626`*^9}, {
  3.946208702673214*^9, 
  3.946208703430767*^9}},ExpressionUUID->"38393d91-afa0-3749-babc-\
d912c7fb1b7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]1rule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Chi]1", "[", "]"}], ",", " ", 
      FractionBox[
       RowBox[{"M1", "[", "]"}], 
       RowBox[{"M", "[", "]"}]]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9461332085525684`*^9, 3.946133210585724*^9}, {
  3.946133243595175*^9, 3.946133243655756*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"2fa87e18-d6db-b240-826c-73fac8f4c8c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]2rule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Chi]2", "[", "]"}], ",", 
      FractionBox[
       RowBox[{"M2", "[", "]"}], 
       RowBox[{"M", "[", "]"}]]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.946133196054884*^9, 3.9461331981222057`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"bcc6a363-ca12-f24a-81a4-e454af506f24"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inv\[Chi]1rule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"M1", "[", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"\[Chi]1", "[", "]"}], " ", 
       RowBox[{"M", "[", "]"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9368996149095154`*^9, 3.9368996191189766`*^9}, 
   3.93689968159848*^9, {3.9369025807505226`*^9, 3.9369025822462883`*^9}, {
   3.9461331894744873`*^9, 3.9461332231578407`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"3bc49fbf-0998-af48-8932-be008e2fb659"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inv\[Chi]2rule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"M2", "[", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"\[Chi]2", "[", "]"}], " ", 
       RowBox[{"M", "[", "]"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9368995787720394`*^9, 3.9368996083498154`*^9}, {
  3.936899714792652*^9, 3.9368997150105515`*^9}, {3.9461331921831837`*^9, 
  3.946133220549324*^9}, {3.946134842827793*^9, 3.946134843388178*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"b2c4d09f-782d-224e-b4ca-f9ca72a86ead"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"M", "[", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"M1", "[", "]"}], " ", "+", " ", 
       RowBox[{"M2", "[", "]"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.936897767870592*^9, 3.936897777390793*^9}, 
   3.9461331524355297`*^9, {3.9461333009939575`*^9, 3.9461333036197357`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"681cc590-cd9a-af40-908b-5482527432d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]rule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Eta]", "[", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"\[Chi]1", "[", "]"}], " ", 
       RowBox[{"\[Chi]2", "[", "]"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.936897811376278*^9, 3.9368978192713165`*^9}, {
  3.936897897096508*^9, 3.9368979022344856`*^9}, {3.9461333056619167`*^9, 
  3.9461333075858994`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"38289577-15cf-8c4d-a9ed-09475a27e1cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]rule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Mu]", "[", "]"}], ",", 
      FractionBox[
       RowBox[{
        RowBox[{"M1", "[", "]"}], " ", 
        RowBox[{"M2", "[", "]"}]}], 
       RowBox[{"M", "[", "]"}]]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9368978222954216`*^9, 3.9368978359804516`*^9}, {
  3.9368979044722004`*^9, 3.936897912754431*^9}, {3.9461333094476414`*^9, 
  3.946133315089054*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"e7a87f2f-82e9-f64b-a2a2-de4febd7f703"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inv\[Eta]rule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Chi]2", "[", "]"}], ",", " ", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            RowBox[{
             InterpretationBox[
              StyleBox["\[Eta]",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`\[Eta],
              Editable->False], "[", "]"}]}]}]]}], ")"}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9369032731596127`*^9, 3.9369033152976475`*^9}, {
  3.936903346357649*^9, 3.9369033504219494`*^9}, {3.9373147559393997`*^9, 
  3.937314756040966*^9}, {3.937314913468382*^9, 3.937314913525236*^9}, {
  3.9461333198388042`*^9, 3.9461333273877277`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"6e6be8e3-a56a-424b-978e-20073bcf2ad9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AutomaticRules", "[", 
   RowBox[{"M1", ",", " ", 
    RowBox[{"MakeRule", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ParamD", "[", "t", "]"}], "[", 
        RowBox[{"M1", "[", "]"}], "]"}], ",", " ", "0"}], "}"}], "]"}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9462086938827267`*^9, 3.9462086973308716`*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"e0cd9685-2c5e-894f-9cfb-e3ffb6a73f8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Rules \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}], 
   "\[InvisibleSpace]", "\<\" have been declared as UpValues for \"\>", 
   "\[InvisibleSpace]", "M1", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   Rules ", 
   Shallow[{1}], " have been declared as UpValues for ", $CellContext`M1, "."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAWKbdNvtp9PeOi6Zd2ve36y3ji7yPrzcuW8dAy78rkgC
0gKN7H6OeW8d12zZaJgApN/0V8dNAdI6fOYFM4B0xG+PDWb5QPm/jcs7gDRD
gK21Rslbx5D/CqY+QNpAfXoxSxlQvHDZZxkg/YBjj54HkN5h9ebRMSB95oPp
axC9xKbrweuKt44HIoyXuVW9dbSwDti9sPato0nkl+8MDW8dJVIyqyc0vXW8
Eia07S+Ilnlznbv5reOKHczXg9veOipMdVcU7Xjr+GeBro5j11vHCQuELEF0
w+ZNppO7gfZMtb6a2vPW8YtueNwWIM3wxuOsQO9bxz2nyz0n9b111Ij4b32z
/62jx9NXDBsnvHX8INaoFzQRyA+8OJ9h8lvHmKwzvYpAesNWa6f5QHrNewfr
o1PfOiZ083I9XPXWccrFX1Ig+onotLNn1791vCMousz1yFtHAM/NtXw=
  "],
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"e3711048-344b-954f-bbb3-f759d1081118"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AutomaticRules", "[", 
   RowBox[{"M1", ",", " ", 
    RowBox[{"MakeRule", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ParamD", "[", 
         RowBox[{"t", ",", " ", "t"}], "]"}], "[", 
        RowBox[{"M1", "[", "]"}], "]"}], ",", " ", "0"}], "}"}], "]"}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.946292485519558*^9, 3.94629248566584*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"480a6ea8-eb31-0c4b-a1ff-f136922480f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Rules \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}], 
   "\[InvisibleSpace]", "\<\" have been declared as UpValues for \"\>", 
   "\[InvisibleSpace]", "M1", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   Rules ", 
   Shallow[{1}], " have been declared as UpValues for ", $CellContext`M1, "."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeKSZycXfEl769gif3ve36y3jiw+vrzcuW8dC1T/VCQB
aZNgDj/HvLeON35tNEwA0huOVsdNAdIB+80LZgDpFc2eG8zy3zq+iG5a3gGk
fW7aWmuUvHXsiVU09QHSOpemF7OUvXV0+LjsswyQDlHco+cB4rt/eHQMSL/J
NH8Noo/s6XrwuuKto8xr42VuVUB3JAXsXlgLNP/il+8MDW8dVT5kVk9oeuso
UiS07S+QDpj+5jp381vHDgaW68Ftbx0/WHkqina8dTwRo6/j2PXWsaFZ2BJE
CzhuNp3c/dbxzDvrq6k9bx0f1IXHbQHSGwI9zwr0AtV1VXhO6gOaZ8Vgc7P/
reOdmNcMGye8dVxT26gXNPGt45LZF+czTH7rWPLuTK8ikDa5bO00H0j/mOto
fXQq0L2S/FwPV711/GL1WwpEPxGddvbs+reOMSbiy1yPvHUEAJIUtVI=
  "],
 CellLabel->
  "During evaluation of \
In[148]:=",ExpressionUUID->"3c550935-327f-024c-b907-929134cb1ee0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AutomaticRules", "[", 
   RowBox[{"pm1", ",", " ", 
    RowBox[{"MakeRule", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ParamD", "[", "t", "]"}], "[", 
        RowBox[{"pm1", "[", "]"}], "]"}], ",", " ", "0"}], "}"}], "]"}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9847662193679657`*^9, 3.9847662381879177`*^9}, {
  3.984766377319008*^9, 3.98476637744903*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"8f698a9f-0fd3-ee4c-9d2c-cca70415e8d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Rules \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}], 
   "\[InvisibleSpace]", "\<\" have been declared as UpValues for \"\>", 
   "\[InvisibleSpace]", "pm1", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   Rules ", 
   Shallow[{1}], " have been declared as UpValues for ", $CellContext`pm1, 
   "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9847663811070232`*^9, 3.995217200761507*^9},
 CellLabel->
  "During evaluation of \
In[149]:=",ExpressionUUID->"b5779063-0f15-a04b-9fb4-5a60bebdb866"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AutomaticRules", "[", 
   RowBox[{"pm2", ",", " ", 
    RowBox[{"MakeRule", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ParamD", "[", "t", "]"}], "[", 
        RowBox[{"pm2", "[", "]"}], "]"}], ",", " ", "0"}], "}"}], "]"}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.984766252358267*^9, 3.984766254817564*^9}, {
  3.9847663793876324`*^9, 3.9847663794990234`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"f9ef2da3-076b-de4e-9c91-04f19c830fe4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Rules \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}], 
   "\[InvisibleSpace]", "\<\" have been declared as UpValues for \"\>", 
   "\[InvisibleSpace]", "pm2", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   Rules ", 
   Shallow[{1}], " have been declared as UpValues for ", $CellContext`pm2, 
   "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9847663797875767`*^9, 3.995217200795267*^9},
 CellLabel->
  "During evaluation of \
In[150]:=",ExpressionUUID->"0a0c8b34-36c6-854e-82fa-0a868931c121"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vectors/Tensors", "Subsection",
 CellChangeTimes->{{3.9368250819388695`*^9, 
  3.936825084612667*^9}},ExpressionUUID->"583fc0bc-ddea-dd47-bd42-\
0d3c27c7f003"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection",
 CellChangeTimes->{{3.9404341705179596`*^9, 
  3.9404341715280113`*^9}},ExpressionUUID->"50053854-3669-6846-bc53-\
7967ad6387ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"z", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936825086352684*^9, 3.936825087723055*^9}, {
  3.9368251967775917`*^9, 3.9368252034179096`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"3bf5594b-f109-3345-bb62-38fda23d6612"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"z", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`z[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087860712*^9, 3.984485996711071*^9, 
  3.9952172008373737`*^9},
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"376e642c-31ca-464c-b52b-e086840e0327"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"z1", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936825204463766*^9, 3.93682521021673*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"77e11757-3b20-0640-8b4b-d3adcbf47938"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"z1", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`z1[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040878703327`*^9, 3.984485996720104*^9, 
  3.9952172008451233`*^9},
 CellLabel->
  "During evaluation of \
In[152]:=",ExpressionUUID->"de7d4d7a-a065-1e44-ad4c-171e06e9e59d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"z2", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368252109403687`*^9, 3.9368252187019234`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"29d7d8ad-6f59-0a44-bc67-2277c8567f9a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"z2", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`z2[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040878799725`*^9, 3.9844859967328644`*^9, 
  3.995217200876753*^9},
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"93f8787e-f2da-4049-9c14-7f1be6281073"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"n", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936825221985029*^9, 3.936825233287182*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"ff52e855-22bb-4845-920b-448bb82b00e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"n", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`n[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087890026*^9, 3.9844859967422905`*^9, 
  3.995217200915354*^9},
 CellLabel->
  "During evaluation of \
In[154]:=",ExpressionUUID->"c6cf6475-bf9d-2e4c-a130-9b476be91e5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"v", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368252341569767`*^9, 3.9368252403916187`*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"d60d5a63-2482-9e43-8459-a17927c819df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"v", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`v[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087900236*^9, 3.9844859967422905`*^9, 
  3.9952172009233646`*^9},
 CellLabel->
  "During evaluation of \
In[155]:=",ExpressionUUID->"08434ad2-3ad7-1b47-9f07-445be5c927d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"v1", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936825241603594*^9, 3.9368252477424793`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"9b5a5120-55da-ff4d-9bec-d905159ea0a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"v1", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`v1[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040879105606`*^9, 3.984485996760006*^9, 
  3.9952172009572983`*^9},
 CellLabel->
  "During evaluation of \
In[156]:=",ExpressionUUID->"4349d652-d0f0-324e-a620-c4dc10913ca6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"v2", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936825248381796*^9, 3.936825254069378*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"dd57d53c-0c48-2448-b697-4058102c1fdc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"v2", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`v2[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040879197865`*^9, 3.98448599677396*^9, 
  3.9952172009938297`*^9},
 CellLabel->
  "During evaluation of \
In[157]:=",ExpressionUUID->"885ea820-d331-334b-acc1-2bc424c98337"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"G2", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}], ",", " ", 
    RowBox[{"Symmetric", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "2"}], "}"}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368253738834248`*^9, 3.9368253766306915`*^9}, {
  3.936825469040802*^9, 3.936825474298029*^9}, {3.9395030521293316`*^9, 
  3.939503056006613*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"a6880997-0f74-7743-971e-72f4785b6dde"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"G2", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`G2[$CellContext`i, $CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040879289227`*^9, 3.98448599677396*^9, 
  3.995217201002081*^9},
 CellLabel->
  "During evaluation of \
In[158]:=",ExpressionUUID->"3b155fcb-e6f6-234e-ba43-f150e2fd0841"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"B", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9693864999805336`*^9, 3.9693865296497936`*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"e3ee3f2a-0a21-474e-97e2-08c7bf5ce7d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"B", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`B[$CellContext`i, $CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087939932*^9, 3.9844859967950306`*^9, 
  3.995217201033516*^9},
 CellLabel->
  "During evaluation of \
In[159]:=",ExpressionUUID->"dae28fdd-de16-ca48-b323-54307f82f414"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"Boct", "[", 
     RowBox[{"i", ",", " ", "j", ",", " ", "k"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.969643581806389*^9, 3.9696435912039337`*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"c6d7991f-b33e-264b-afaa-1f3b034426be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Boct", "[", 
    RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Boct[$CellContext`i, $CellContext`j, $CellContext`k], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040879500923`*^9, 3.9844859968055267`*^9, 
  3.995217201062195*^9},
 CellLabel->
  "During evaluation of \
In[160]:=",ExpressionUUID->"627f9130-5c73-6a42-bf68-c18a79dc0381"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"Goct", "[", 
     RowBox[{"i", ",", " ", "j", ",", " ", "k"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9696478535145607`*^9, 3.9696478646505985`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"6b3d7596-0779-134e-9d66-3f1ffe8c60d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Goct", "[", 
    RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Goct[$CellContext`i, $CellContext`j, $CellContext`k], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087959551*^9, 3.9844859968212166`*^9, 
  3.9952172011319942`*^9},
 CellLabel->
  "During evaluation of \
In[161]:=",ExpressionUUID->"17049e46-703c-8e4a-bf6f-1930c18e8a1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}], ",", " ", 
    RowBox[{"Symmetric", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368254772747383`*^9, 3.9368254850746593`*^9}, {
  3.93733216009202*^9, 3.9373321607124996`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"772e51e4-14dd-6d4f-9c39-e4f01cb67f7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Q", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Q[$CellContext`i, $CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904087970461*^9, 3.9844859968509655`*^9, 
  3.9952172011667805`*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"266b9de5-d34e-7a4d-b0a4-4eec828ed77e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"dtQ", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9650356848981457`*^9, 3.965035695139698*^9}, {
  3.965324640468645*^9, 3.965324640619446*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"6f8e7805-b3b7-2c4e-9d95-9b7672af37a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"dtQ", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`dtQ[$CellContext`i, $CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040879804916`*^9, 3.984485996870388*^9, 
  3.995217201177208*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"d79a82cc-f87a-f24c-b931-0dec1c84660e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"Qnosym", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9659233863796844`*^9, 3.965923403393635*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"64543836-bfba-194f-9343-0ba8ec30f438"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Qnosym", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Qnosym[$CellContext`i, $CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040879918537`*^9, 3.984485996881115*^9, 
  3.9952172012152843`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"a3be0986-40cb-1c4d-925c-d9a382e1ef92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"S", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936826752090454*^9, 3.9368267574529896`*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"bb5cde76-f614-e143-a088-23b3f3378cad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"S", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`S[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904088001381*^9, 3.984485996887125*^9, 
  3.9952172012241154`*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"0a81d751-31e7-824b-963e-dde666297616"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"FM1", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368262182119465`*^9, 3.936826248390625*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"f0400de2-346c-a449-8975-9026aa95b83d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"FM1", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`FM1[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904088010374*^9, 3.984485996896311*^9, 
  3.995217201261978*^9},
 CellLabel->
  "During evaluation of \
In[166]:=",ExpressionUUID->"4664b359-e4ed-2d41-9cef-e2c416e9a475"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"FM2", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368262289803467`*^9, 3.9368262725026493`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"11731f19-eb83-7c49-b79f-4a242bdbcff6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"FM2", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`FM2[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904088022373*^9, 3.9844859969048004`*^9, 
  3.9952172013079815`*^9},
 CellLabel->
  "During evaluation of \
In[167]:=",ExpressionUUID->"73c4f008-71fc-a94c-8e6a-6944ce90b614"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"FS1", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368262567354965`*^9, 3.9368262757913723`*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"f44d0e42-df2f-1c41-b538-df08381d7023"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"FS1", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`FS1[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040880320377`*^9, 3.98448599691214*^9, 
  3.9952172013172894`*^9},
 CellLabel->
  "During evaluation of \
In[168]:=",ExpressionUUID->"d19a95cd-9ef0-4d42-9e39-4351c1e34944"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"FS2", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936826276845106*^9, 3.936826285736227*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"3bacb730-28ef-3142-a4dc-0fee83e3492e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"FS2", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`FS2[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408804204*^9, 3.9844859969211216`*^9, 
  3.995217201361044*^9},
 CellLabel->
  "During evaluation of \
In[169]:=",ExpressionUUID->"1587eb06-e948-3346-81a7-90be51117dd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"FQ1", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368262865715313`*^9, 3.936826294812725*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"7c4519ad-570e-a14d-bcfe-a4ad3400b1ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"FQ1", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`FQ1[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904088050022*^9, 3.9844859969296665`*^9, 
  3.995217201398493*^9},
 CellLabel->
  "During evaluation of \
In[170]:=",ExpressionUUID->"d2c5c555-365c-0b40-97d5-1cfc5e333ef2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"FQ2", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.93682629554735*^9, 3.9368263048203144`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"59ec8811-123e-cb40-b948-2f4ce7e2535a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"FQ2", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`FQ2[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040880600224`*^9, 3.9844859969419003`*^9, 
  3.995217201447136*^9},
 CellLabel->
  "During evaluation of \
In[171]:=",ExpressionUUID->"95055e96-8783-924e-aafa-8a7c18f27148"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"Dcurl", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936898163144308*^9, 3.9368981721727695`*^9}, {
  3.9368984098081417`*^9, 3.9368984206621113`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"90ec5be5-747f-404c-b316-c4ebe67ca38c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Dcurl", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Dcurl[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040880724773`*^9, 3.9844859969419003`*^9, 
  3.9952172014566746`*^9},
 CellLabel->
  "During evaluation of \
In[172]:=",ExpressionUUID->"db019d66-d52a-5440-9273-1d3446fb7d8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"aM", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368984404796295`*^9, 3.9368984523409634`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"01243da0-9ffc-7f40-923a-b26252a33105"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"aM", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`aM[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904088081568*^9, 3.9844859969625206`*^9, 
  3.995217201493967*^9},
 CellLabel->
  "During evaluation of \
In[173]:=",ExpressionUUID->"718413bb-5649-ed4e-a30d-030015ae35df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"aS", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368984530862503`*^9, 3.936898459197857*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"045b5509-e42d-d345-869a-8ee5cff3267a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"aS", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`aS[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040880907784`*^9, 3.984485996968746*^9, 
  3.9952172015339813`*^9},
 CellLabel->
  "During evaluation of \
In[174]:=",ExpressionUUID->"a709ce42-2119-cc49-a473-3b73a9eafbdc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"aQ", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9368984599262466`*^9, 3.936898466007862*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"a877f9aa-d0b3-614e-9491-708423ee1b32"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"aQ", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`aQ[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98190408809939*^9, 3.984485996980728*^9, 
  3.995217201575655*^9},
 CellLabel->
  "During evaluation of \
In[175]:=",ExpressionUUID->"e67fcf80-d530-9d4c-a129-629d01f147ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"a", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9385605953485737`*^9, 3.9385606011727047`*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"b6e92748-d437-3a48-8e4c-e21d215e54a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"a", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`a[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040881077805`*^9, 3.984485996991047*^9, 
  3.9952172015854607`*^9},
 CellLabel->
  "During evaluation of \
In[176]:=",ExpressionUUID->"44612c53-c501-1444-afdd-98b5b4040121"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9465521143186855`*^9, 3.946552132032591*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"d4d449ed-6749-f64a-a774-081d42871df7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"s", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`s[$CellContext`i, $CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904088117668*^9, 3.9844859969930706`*^9, 
  3.9952172016212597`*^9},
 CellLabel->
  "During evaluation of \
In[177]:=",ExpressionUUID->"90f57c51-562b-ab43-8a90-fbf6779f6587"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"S1", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.95040847640786*^9, 3.950408487137436*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"1ee2d591-6a0f-5c43-b6e0-100658924bb7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"S1", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`S1[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040881272087`*^9, 3.9844859970115356`*^9, 
  3.9952172016616592`*^9},
 CellLabel->
  "During evaluation of \
In[178]:=",ExpressionUUID->"6b6bc99b-c5cc-3448-916c-58c62df64a8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"i", ",", " ", "j", ",", " ", "k", ",", " ", "l"}], "]"}], ",", 
    " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.953213736025896*^9, 3.9532137547685947`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"8fba5e9b-54a0-324d-9d96-5fa55a8c206f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Lambda][$CellContext`i, $CellContext`j, $CellContext`k, \
$CellContext`l], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040881375713`*^9, 3.98448599702582*^9, 
  3.995217201704895*^9},
 CellLabel->
  "During evaluation of \
In[179]:=",ExpressionUUID->"c962c11b-79f2-894e-a020-b0c12cf8a92d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"\[Lambda]\[Omega]", "[", 
     RowBox[{"i", ",", " ", "j", ",", " ", "k", ",", " ", "l"}], "]"}], ",", 
    " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.953213762227583*^9, 3.953213764209774*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"81b85ba3-f5ed-7c43-9a63-56517d5f5676"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Lambda]\[Omega]", "[", 
    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Lambda]\[Omega][$CellContext`i, $CellContext`j, \
$CellContext`k, $CellContext`l], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040881477013`*^9, 3.984485997042015*^9, 
  3.9952172017512875`*^9},
 CellLabel->
  "During evaluation of \
In[180]:=",ExpressionUUID->"71a0ba01-686f-bb41-9098-dbd7c6285d97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"\[Phi]", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.956416532243231*^9, 3.956416544192644*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"09b51702-f2e7-e84c-b5b4-b8a5e3ce32f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Phi]", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Phi][$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040881596985`*^9, 3.9844859970527363`*^9, 
  3.995217201789173*^9},
 CellLabel->
  "During evaluation of \
In[181]:=",ExpressionUUID->"4dfd1cb8-66a4-b64c-98e1-6f4566d7852b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"Sti", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9581540633947124`*^9, 3.9581540778865547`*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"db018fb7-3c5e-2748-81b6-fdea5b76ffc0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Sti", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Sti[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904088169853*^9, 3.9844859970685787`*^9, 
  3.9952172018315697`*^9},
 CellLabel->
  "During evaluation of \
In[182]:=",ExpressionUUID->"99d3ee87-6734-e641-9f72-5019372ef6e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"S1ti", "[", "i", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.95815407876672*^9, 3.958154086221773*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"1581326c-c940-944c-ae85-980c565db1ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"S1ti", "[", "i", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`S1ti[$CellContext`i], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904088180664*^9, 3.9844859970685787`*^9, 
  3.9952172018728848`*^9},
 CellLabel->
  "During evaluation of \
In[183]:=",ExpressionUUID->"706162e4-6b75-4e4f-a1b3-aae63bdc9df6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"dt3Qsys", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9592857366875553`*^9, 3.9592857491792984`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"fe4dd99c-4caa-f14e-896e-d981abe23a35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"dt3Qsys", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`dt3Qsys[$CellContext`i, $CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9819040881907578`*^9, 3.984485997084566*^9, 
  3.99521720190958*^9},
 CellLabel->
  "During evaluation of \
In[184]:=",ExpressionUUID->"caf48d0c-99ca-ad44-ae93-c2cb934989dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"dt4Octsys", "[", 
     RowBox[{"i", ",", " ", "j", ",", " ", "k"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.959285754721737*^9, 3.9592857563483105`*^9}, {
  3.959285823561285*^9, 3.959285823748272*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"12225954-d7d6-a544-b078-ec35ff61dd17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"dt4Octsys", "[", 
    RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`dt4Octsys[$CellContext`i, $CellContext`j, $CellContext`k], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904088200283*^9, 3.984485997091156*^9, 
  3.9952172019479904`*^9},
 CellLabel->
  "During evaluation of \
In[185]:=",ExpressionUUID->"0d470a2f-09cb-9744-8e05-33cd95f5247e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"dt3Scurrsys", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"R3", ",", " ", "t"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9592857615632935`*^9, 3.9592857655222073`*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"1462e38e-656d-7145-a408-4fee1b63cf3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"dt3Scurrsys", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`dt3Scurrsys[$CellContext`i, $CellContext`j], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.981904088211628*^9, 3.9844859970991745`*^9, 
  3.995217201991617*^9},
 CellLabel->
  "During evaluation of \
In[186]:=",ExpressionUUID->"bb09a0e5-3e00-4c45-bfc4-58c8089193fd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Rules", "Subsubsection",
 CellChangeTimes->{{3.9404341595227547`*^9, 
  3.9404341600298996`*^9}},ExpressionUUID->"5f42f428-1bf4-2b42-a290-\
3628fd90576c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AutomaticRules", "[", 
   RowBox[{"n", ",", " ", 
    RowBox[{"MakeRule", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"n", "[", "i", "]"}], 
        RowBox[{"n", "[", 
         RowBox[{"-", "i"}], "]"}]}], ",", " ", "1"}], "}"}], "]"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.93766158816646*^9, 3.937661604572365*^9}, {
  3.9376616363004436`*^9, 3.9376616488816795`*^9}, {3.9376764910390835`*^9, 
  3.937676491491907*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"bac9c43e-957f-0f48-99cc-39d43c6709e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Rules \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" have been declared as UpValues for \"\>", 
   "\[InvisibleSpace]", "n", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   Rules ", 
   Shallow[{1, 2}], " have been declared as UpValues for ", $CellContext`n, 
   "."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwV0F1M0mEUB2BqpEzN2JCNCa1oucnGnPOjL9jqMCkT0qbY/gkSc1Kbklhp
owzHJBsFKCk2KYaUJQuzcnPMGRe1kCyjbiz72shV04VvZXBhhVuHi3fPzfmd
95zDb9BXa9fRaLQKfIbEnrrOIwR2pXHyLqIK67irG3VHi++k9Aouj6Wk5sxN
JRSB5XZrIYVSPJZdibbdD42q0HzBP3n8KAGT2SV21xH4NGyc/YPaxHu7ryux
/nmabxZdYtAZMhWBnJ2sbXJUfsBbFkODvBdxbj0BIXdKvxk1NC/KtqLi3Ft3
m9EJresVU411i86Pp1BObuu1BKrICLmzjxFgcF7X9qCm32PPNBoCqrDCL20k
cGE5m5F1HPdhCMudqHfDisCH6gLfPGtNmA8rN2aexPl/iM41oO9aTldCC4HB
+rwiDaqYGlU70ccuSesgmhyofbhDj/Owe32WlHMVovw2ApYMYakcNdD9Z+hn
Caw+DcR5qPjDTEE5ant76EsYnazqiqUMfr/xOWYgUPJXOrL/PIGXHtWjm0bM
K9JXaSYCM5PtHY4uAoc7twTWUJ00OZ9pJuC4x56vuYT913fw2Ra8VxElhCsE
Cislu1PejoRK+61431+yN1ob5rJOqCdQFd8YYdrxHjl9B/t6MD+9Sfy+l0CC
laSNOwg0ehwF1VfxvydLQ7R+rPu5YOejwWiVZAjdHqVE0wMEylaKMxb8BJji
dG7KoG44EnmAe33dNyINEfgPhlEpww==
  "],
 CellLabel->
  "During evaluation of \
In[187]:=",ExpressionUUID->"8c84ae37-66bc-3d47-b606-961f447f5d66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AutomaticRules", "[", 
   RowBox[{"\[Phi]", ",", " ", 
    RowBox[{"MakeRule", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]", "[", "i", "]"}], 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"-", "i"}], "]"}]}], ",", " ", "1"}], "}"}], "]"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.956416661883505*^9, 3.9564166692399654`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"da178e94-d245-e849-845d-7bc7f41c421d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Rules \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" have been declared as UpValues for \"\>", 
   "\[InvisibleSpace]", "\[Phi]", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   Rules ", 
   Shallow[{1, 2}], 
   " have been declared as UpValues for ", $CellContext`\[Phi], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9564166699339275`*^9, 3.956421938196005*^9, 
  3.958181338909027*^9, 3.9594249602458267`*^9, 3.9607674516906185`*^9, 
  3.9609911529913445`*^9, 3.9610200958991165`*^9, 3.962740408696228*^9, 
  3.9636605558956547`*^9, 3.964799330825304*^9, 3.9647994341035385`*^9, 
  3.9654916301703033`*^9, 3.965922986386801*^9, 3.9660838272363663`*^9, 
  3.9662731319585037`*^9, 3.967062604583557*^9, 3.9677321925070324`*^9, 
  3.968174087909176*^9, 3.968504180537876*^9, 3.9693857273032093`*^9, 
  3.9694531670798836`*^9, 3.9697106105324306`*^9, 3.9708369547932186`*^9, 
  3.981903953669836*^9, 3.981904088239897*^9, 3.9844859971070232`*^9, 
  3.9952172020668774`*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"a257d5d8-6971-644b-b6bf-feb7569e9049"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AutomaticRules", "[", 
   RowBox[{"\[Phi]", ",", " ", 
    RowBox[{"MakeRule", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]", "[", "i", "]"}], 
        RowBox[{"n", "[", 
         RowBox[{"-", "i"}], "]"}]}], ",", " ", "0"}], "}"}], "]"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9564165568982887`*^9, 3.9564165661131706`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"61154e62-e389-204c-bd49-5d560a512851"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   Rules \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], 
   "\[InvisibleSpace]", "\<\" have been declared as UpValues for \"\>", 
   "\[InvisibleSpace]", "\[Phi]", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["   Rules ", 
   Shallow[{1, 2}], 
   " have been declared as UpValues for ", $CellContext`\[Phi], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.956416566760401*^9, 3.9564219382253113`*^9, 
  3.958181338929493*^9, 3.9594249602557125`*^9, 3.960767451703005*^9, 
  3.960991153004303*^9, 3.9610200959148083`*^9, 3.9627404087201576`*^9, 
  3.963660555959961*^9, 3.964799330881424*^9, 3.9647994341486473`*^9, 
  3.965491630178713*^9, 3.965922986403084*^9, 3.9660838272500477`*^9, 
  3.9662731320296574`*^9, 3.9670626046062527`*^9, 3.967732192524887*^9, 
  3.9681740879251976`*^9, 3.968504180554928*^9, 3.9693857273324814`*^9, 
  3.9694531670985775`*^9, 3.96971061055385*^9, 3.970836954824972*^9, 
  3.9819039537098503`*^9, 3.9819040882599373`*^9, 3.984485997122942*^9, 
  3.9952172021062164`*^9},
 CellLabel->
  "During evaluation of \
In[189]:=",ExpressionUUID->"57faff0f-f654-ff45-adb9-fd9c693c5040"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"zrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "[", "i", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"z2", "[", "i", "]"}], " ", "-", " ", 
       RowBox[{"z1", "[", "i", "]"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9368261162312336`*^9, 3.9368261235401497`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"e62af795-662a-aa4d-985b-9644dce2bbd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v", "[", "i", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"v2", "[", "i", "]"}], " ", "-", " ", 
       RowBox[{"v1", "[", "i", "]"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.936825305155405*^9, 3.9368253143110313`*^9}, 
   3.9368253681081696`*^9, {3.9368260106866817`*^9, 3.9368260567128277`*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"ddd36140-3d70-2448-9d74-378a9779b9c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vzrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v", "[", "i", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"ParamD", "[", "t", "]"}], "[", 
       RowBox[{"z", "[", "i", "]"}], "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9386337373329105`*^9, 3.938633750058958*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"1a4ef50b-e477-e148-a0ef-57b22e1d2694"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zvrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ParamD", "[", "t", "]"}], "[", 
       RowBox[{"z", "[", "i", "]"}], "]"}], ",", " ", 
      RowBox[{"v", "[", "i", "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.938633752035118*^9, 3.93863376258049*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"3962602d-387e-674f-8114-f82aa6c4ade1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zarule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ParamD", "[", 
        RowBox[{"t", ",", " ", "t"}], "]"}], "[", 
       RowBox[{"z", "[", "i", "]"}], "]"}], ",", " ", 
      RowBox[{"a", "[", "i", "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942422296754589*^9, 3.942422323744444*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"5c1bb85c-3821-d84a-afcc-a17fbc3822fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zadotrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ParamD", "[", 
        RowBox[{"t", ",", " ", "t", ",", " ", "t"}], "]"}], "[", 
       RowBox[{"z", "[", "i", "]"}], "]"}], ",", " ", 
      RowBox[{
       RowBox[{"ParamD", "[", "t", "]"}], "[", 
       RowBox[{"a", "[", "i", "]"}], "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942508239703207*^9, 3.942508258548897*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"7ad87b1a-c72f-0f44-ae46-6c4080e50cca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v1rule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v1", "[", "i", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"ParamD", "[", "t", "]"}], "[", 
       RowBox[{"z1", "[", "i", "]"}], "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9368260596906185`*^9, 3.936826085573263*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"1284c7eb-928a-f946-903a-438556d4f38e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v2rule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v2", "[", "i", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"ParamD", "[", "t", "]"}], "[", 
       RowBox[{"z2", "[", "i", "]"}], "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.936826087687891*^9, 3.9368261000928955`*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"6caae827-b584-3d4d-a36b-220d5c4d76de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "[", "i", "]"}], ",", " ", 
      FractionBox[
       RowBox[{"z", "[", "i", "]"}], 
       RowBox[{"r", "[", "]"}]]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.936826106070257*^9, 3.936826144347204*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"418c08f5-a0db-7547-bcc6-f5203ebfaa2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"znrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "[", "i", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"r", "[", "]"}], 
       RowBox[{"n", "[", "i", "]"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9386399183826084`*^9, 3.938639930802788*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"0d34074c-028e-d642-8229-9c0006125749"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", "[", "]"}], ",", " ", 
      RowBox[{"Sqrt", "@", 
       RowBox[{"Scalar", "[", 
        RowBox[{
         RowBox[{"z", "[", "i", "]"}], 
         RowBox[{"z", "[", 
          RowBox[{"-", "i"}], "]"}]}], "]"}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9386333931220226`*^9, 3.938633402282709*^9}, {
  3.9418354466196003`*^9, 3.9418354493905125`*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"b3ad5b54-6c11-8141-a1d0-767d7df23dbf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rdotrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ParamD", "[", "t", "]"}], "[", 
       RowBox[{"r", "[", "]"}], "]"}], ",", " ", 
      RowBox[{
       RowBox[{"n", "[", "i", "]"}], 
       RowBox[{"v", "[", 
        RowBox[{"-", "i"}], "]"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9368979213695564`*^9, 3.9368979455508595`*^9}, {
  3.9373299970121613`*^9, 3.937329999904724*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"406eac64-fb58-6b42-a6fc-86082b5bee5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vdotrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ParamD", "[", "t", "]"}], "[", 
       RowBox[{"v", "[", "i", "]"}], "]"}], ",", " ", 
      RowBox[{"a", "[", "i", "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.938639171085367*^9, 3.9386391845771217`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"74e6f511-bc3e-d445-9b5b-c17e4f314289"],

Cell[BoxData[
 RowBox[{
  RowBox[{"arule", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "[", "i", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"ParamD", "[", "t", "]"}], "[", 
       RowBox[{"v", "[", "i", "]"}], "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9386391872726936`*^9, 3.938639213806858*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"f1f6c99f-0f02-4649-a3ab-28da45fafa58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"invrrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"z", "[", "i", "]"}], 
       RowBox[{"z", "[", 
        RowBox[{"-", "i"}], "]"}]}], ",", " ", 
      SuperscriptBox[
       RowBox[{"r", "[", "]"}], "2"]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.938633408467615*^9, 3.938633424548805*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"c76188de-e279-2446-a74a-d1fcae7fc8dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"invrdotrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"n", "[", "i", "]"}], 
       RowBox[{"v", "[", 
        RowBox[{"-", "i"}], "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"ParamD", "[", "t", "]"}], "[", 
       RowBox[{"r", "[", "]"}], "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9368979479238777`*^9, 3.936897965030628*^9}, {
   3.937330011937992*^9, 3.9373300156210823`*^9}, {3.937673566071604*^9, 
   3.9376735666633625`*^9}, 3.9461334020015755`*^9},
 CellLabel->
  "In[205]:=",ExpressionUUID->"76ef36bc-3058-6c4c-8fdf-e83b301c33e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"invvsqrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "d", "]"}], 
       RowBox[{"v", "[", 
        RowBox[{"-", "d"}], "]"}]}], ",", " ", 
      RowBox[{"vsq", "[", "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9373514966165123`*^9, 3.9373514974400387`*^9}, {
  3.9373974763828793`*^9, 3.9373974935671654`*^9}, {3.937398343822275*^9, 
  3.9373983496194344`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"74e453ff-8c89-474b-9ca5-b796377b2285"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vsqrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"vsq", "[", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"v", "[", "d", "]"}], 
       RowBox[{"v", "[", 
        RowBox[{"-", "d"}], "]"}]}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9416514521825256`*^9, 3.941651463300913*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"84959360-5636-3749-ac47-86ae2502c7e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qtrace", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"MakeRule", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"e", ",", " ", 
          RowBox[{"-", "e"}]}], "]"}], ",", " ", "0"}], "}"}], "]"}], ",", 
     " ", 
     RowBox[{"MakeRule", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{
          RowBox[{"-", "e"}], ",", " ", "e"}], "]"}], ",", " ", "0"}], "}"}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.941065216679573*^9, 3.9410652281037235`*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"4ca1849a-4033-c046-8c95-2ccb101fa048"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2Newt", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G2", "[", 
       RowBox[{"i", ",", " ", "j"}], "]"}], ",", " ", 
      RowBox[{"Evaluate", "[", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          RowBox[{"M1", "[", "]"}]}], 
         SuperscriptBox[
          RowBox[{"r", "[", "]"}], "3"]], 
        RowBox[{"STFPart", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"n", "[", "i", "]"}], 
           RowBox[{"n", "[", "j", "]"}]}], ",", " ", "deltas"}], "]"}]}], 
       "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9462929193786316`*^9, 3.9462929266446743`*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"c26b7eb8-4560-b548-95b9-d922c6c40137"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2ruleold", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G2", "[", 
       RowBox[{"i", ",", " ", "j"}], "]"}], ",", " ", 
      RowBox[{"Evaluate", "[", " ", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"3", 
           RowBox[{"M1", "[", "]"}]}], 
          SuperscriptBox[
           RowBox[{"r", "[", "]"}], "3"]], 
         RowBox[{"STFPart", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"n", "[", "i", "]"}], 
            RowBox[{"n", "[", "j", "]"}]}], ",", " ", "deltas"}], "]"}]}], 
        " ", "+", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"3", 
           RowBox[{"M1", "[", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"r", "[", "]"}], "3"], 
           SuperscriptBox["c", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"STFPart", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"n", "[", "i", "]"}], 
               RowBox[{"n", "[", "j", "]"}]}], ",", " ", "deltas"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"v", "[", "k", "]"}], 
               RowBox[{"v", "[", 
                RowBox[{"-", "k"}], "]"}]}], " ", "-", " ", 
              RowBox[{
               FractionBox[
                RowBox[{"5", 
                 SuperscriptBox[
                  RowBox[{"\[Chi]2", "[", "]"}], "2"]}], "2"], 
               SuperscriptBox[
                RowBox[{
                 RowBox[{"ParamD", "[", "t", "]"}], "[", 
                 RowBox[{"r", "[", "]"}], "]"}], "2"]}], " ", "-", " ", 
              RowBox[{
               FractionBox[
                RowBox[{"5", " ", "+", " ", 
                 RowBox[{"\[Chi]1", "[", "]"}]}], "2"], " ", 
               FractionBox[
                RowBox[{"M", "[", "]"}], 
                RowBox[{"r", "[", "]"}]]}]}], ")"}]}], " ", "+", " ", 
           RowBox[{"STFPart", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", "i", "]"}], 
              RowBox[{"v", "[", "j", "]"}]}], ",", " ", "deltas"}], "]"}], 
           " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", " ", "-", " ", 
              SuperscriptBox[
               RowBox[{"\[Chi]2", "[", "]"}], "2"]}], ")"}], 
            RowBox[{
             RowBox[{"ParamD", "[", "t", "]"}], "[", 
             RowBox[{"r", "[", "]"}], "]"}], 
            RowBox[{"STFPart", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"n", "[", "i", "]"}], 
               RowBox[{"v", "[", "j", "]"}]}], ",", " ", "deltas"}], 
             "]"}]}]}], ")"}]}]}], "]"}]}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9394789095796394`*^9, 3.93947909587706*^9}, {
  3.9394907045361996`*^9, 3.9394907048061047`*^9}, {3.9404178907532177`*^9, 
  3.9404179265923824`*^9}, {3.9412932804833145`*^9, 3.9412932806455593`*^9}, {
  3.9458591229457016`*^9, 3.9458591262259064`*^9}, {3.9461330218006153`*^9, 
  3.9461330293263206`*^9}, {3.9462085722507076`*^9, 3.9462085780637417`*^9}, {
  3.946208609534317*^9, 3.946208609596987*^9}, {3.9463169294069214`*^9, 
  3.9463169294613876`*^9}, {3.9463169701303387`*^9, 3.946316970192873*^9}, {
  3.962125723601099*^9, 3.96212572380221*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"603758f3-8639-6d40-b0b9-f97255c93694"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2rule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G2", "[", 
       RowBox[{"l1", ",", " ", "l2"}], "]"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "*", 
          RowBox[{"deltas", "[", 
           RowBox[{"l1", ",", "l2"}], "]"}], "*", 
          RowBox[{"M", "[", "]"}], "*", 
          RowBox[{"M1", "[", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "*", 
          RowBox[{"deltas", "[", 
           RowBox[{"l2", ",", "l1"}], "]"}], "*", 
          RowBox[{"M", "[", "]"}], "*", 
          RowBox[{"M1", "[", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15", "*", 
          RowBox[{"M", "[", "]"}], "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"n", "[", "l1", "]"}], "*", 
          RowBox[{"n", "[", "l2", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"deltas", "[", 
           RowBox[{"l1", ",", "l2"}], "]"}], "*", 
          RowBox[{"M1", "[", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"deltas", "[", 
           RowBox[{"l2", ",", "l1"}], "]"}], "*", 
          RowBox[{"M1", "[", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"n", "[", "l1", "]"}], "*", 
          RowBox[{"n", "[", "l2", "]"}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"r", "[", "]"}], "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"epsilondeltas", "[", 
           RowBox[{"l2", ",", 
            RowBox[{"-", "q4$40681$41049"}], ",", 
            RowBox[{"-", "q4$40682$41049"}]}], "]"}], "*", 
          RowBox[{"n", "[", "q4$40681$41049", "]"}], "*", 
          RowBox[{"S1", "[", "q4$40682$41049", "]"}], "*", 
          RowBox[{"v", "[", "l1", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"epsilondeltas", "[", 
           RowBox[{"l1", ",", 
            RowBox[{"-", "q4$40681$41049"}], ",", 
            RowBox[{"-", "q4$40682$41049"}]}], "]"}], "*", 
          RowBox[{"n", "[", "q4$40681$41049", "]"}], "*", 
          RowBox[{"S1", "[", "q4$40682$41049", "]"}], "*", 
          RowBox[{"v", "[", "l2", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"v", "[", "l1", "]"}], "*", 
          RowBox[{"v", "[", "l2", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"deltas", "[", 
           RowBox[{"l1", ",", "l2"}], "]"}], "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"v", "[", 
           RowBox[{"-", "q4$22911$41048"}], "]"}], "*", 
          RowBox[{"v", "[", "q4$22911$41048", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"deltas", "[", 
           RowBox[{"l2", ",", "l1"}], "]"}], "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"v", "[", 
           RowBox[{"-", "q4$22911$41048"}], "]"}], "*", 
          RowBox[{"v", "[", "q4$22911$41048", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"n", "[", "l1", "]"}], "*", 
          RowBox[{"n", "[", "l2", "]"}], "*", 
          RowBox[{"v", "[", 
           RowBox[{"-", "q4$22911$41048"}], "]"}], "*", 
          RowBox[{"v", "[", "q4$22911$41048", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"deltas", "[", 
           RowBox[{"l1", ",", "l2"}], "]"}], "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"v", "[", 
           RowBox[{"-", "q4$22916$41048"}], "]"}], "*", 
          RowBox[{"v", "[", "q4$22916$41048", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"deltas", "[", 
           RowBox[{"l2", ",", "l1"}], "]"}], "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"v", "[", 
           RowBox[{"-", "q4$22916$41048"}], "]"}], "*", 
          RowBox[{"v", "[", "q4$22916$41048", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "*", 
          RowBox[{"epsilondeltas", "[", 
           RowBox[{"l2", ",", 
            RowBox[{"-", "q4$40681$41049"}], ",", 
            RowBox[{"-", "q4$40682$41049"}]}], "]"}], "*", 
          RowBox[{"n", "[", "l1", "]"}], "*", 
          RowBox[{"S1", "[", "q4$40681$41049", "]"}], "*", 
          RowBox[{"v", "[", "q4$40682$41049", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "*", 
          RowBox[{"epsilondeltas", "[", 
           RowBox[{"l1", ",", 
            RowBox[{"-", "q4$40681$41049"}], ",", 
            RowBox[{"-", "q4$40682$41049"}]}], "]"}], "*", 
          RowBox[{"n", "[", "l2", "]"}], "*", 
          RowBox[{"S1", "[", "q4$40681$41049", "]"}], "*", 
          RowBox[{"v", "[", "q4$40682$41049", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{"deltas", "[", 
           RowBox[{"l1", ",", "l2"}], "]"}], "*", 
          RowBox[{"epsilondeltas", "[", 
           RowBox[{
            RowBox[{"-", "q4$40681$41049"}], ",", 
            RowBox[{"-", "q4$40682$41049"}], ",", 
            RowBox[{"-", "q4$40683$41049"}]}], "]"}], "*", 
          RowBox[{"n", "[", "q4$40681$41049", "]"}], "*", 
          RowBox[{"S1", "[", "q4$40682$41049", "]"}], "*", 
          RowBox[{"v", "[", "q4$40683$41049", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"30", "*", 
          RowBox[{"epsilondeltas", "[", 
           RowBox[{
            RowBox[{"-", "q4$40681$41049"}], ",", 
            RowBox[{"-", "q4$40682$41049"}], ",", 
            RowBox[{"-", "q4$40683$41049"}]}], "]"}], "*", 
          RowBox[{"n", "[", "l1", "]"}], "*", 
          RowBox[{"n", "[", "l2", "]"}], "*", 
          RowBox[{"n", "[", "q4$40681$41049", "]"}], "*", 
          RowBox[{"S1", "[", "q4$40682$41049", "]"}], "*", 
          RowBox[{"v", "[", "q4$40683$41049", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"deltas", "[", 
           RowBox[{"l1", ",", "l2"}], "]"}], "*", 
          RowBox[{"M", "[", "]"}], "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"\[Chi]1", "[", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"deltas", "[", 
           RowBox[{"l2", ",", "l1"}], "]"}], "*", 
          RowBox[{"M", "[", "]"}], "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"\[Chi]1", "[", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"M", "[", "]"}], "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"n", "[", "l1", "]"}], "*", 
          RowBox[{"n", "[", "l2", "]"}], "*", 
          RowBox[{"\[Chi]1", "[", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15", "*", 
          RowBox[{"epsilondeltas", "[", 
           RowBox[{"l2", ",", 
            RowBox[{"-", "q4$40681$41049"}], ",", 
            RowBox[{"-", "q4$40682$41049"}]}], "]"}], "*", 
          RowBox[{"n", "[", "l1", "]"}], "*", 
          RowBox[{"n", "[", "q4$40681$41049", "]"}], "*", 
          RowBox[{"S1", "[", "q4$40682$41049", "]"}], "*", 
          RowBox[{
           RowBox[{"ParamD", "[", "t", "]"}], "[", 
           RowBox[{"r", "[", "]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15", "*", 
          RowBox[{"epsilondeltas", "[", 
           RowBox[{"l1", ",", 
            RowBox[{"-", "q4$40681$41049"}], ",", 
            RowBox[{"-", "q4$40682$41049"}]}], "]"}], "*", 
          RowBox[{"n", "[", "l2", "]"}], "*", 
          RowBox[{"n", "[", "q4$40681$41049", "]"}], "*", 
          RowBox[{"S1", "[", "q4$40682$41049", "]"}], "*", 
          RowBox[{
           RowBox[{"ParamD", "[", "t", "]"}], "[", 
           RowBox[{"r", "[", "]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"n", "[", "l2", "]"}], "*", 
          RowBox[{"v", "[", "l1", "]"}], "*", 
          RowBox[{
           RowBox[{"ParamD", "[", "t", "]"}], "[", 
           RowBox[{"r", "[", "]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"n", "[", "l1", "]"}], "*", 
          RowBox[{"v", "[", "l2", "]"}], "*", 
          RowBox[{
           RowBox[{"ParamD", "[", "t", "]"}], "[", 
           RowBox[{"r", "[", "]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"n", "[", "l2", "]"}], "*", 
          RowBox[{"v", "[", "l1", "]"}], "*", 
          RowBox[{
           RowBox[{"\[Chi]2", "[", "]"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"ParamD", "[", "t", "]"}], "[", 
           RowBox[{"r", "[", "]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"n", "[", "l1", "]"}], "*", 
          RowBox[{"v", "[", "l2", "]"}], "*", 
          RowBox[{
           RowBox[{"\[Chi]2", "[", "]"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"ParamD", "[", "t", "]"}], "[", 
           RowBox[{"r", "[", "]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"deltas", "[", 
           RowBox[{"l1", ",", "l2"}], "]"}], "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{
           RowBox[{
            RowBox[{"ParamD", "[", "t", "]"}], "[", 
            RowBox[{"r", "[", "]"}], "]"}], "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"deltas", "[", 
           RowBox[{"l2", ",", "l1"}], "]"}], "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{
           RowBox[{
            RowBox[{"ParamD", "[", "t", "]"}], "[", 
            RowBox[{"r", "[", "]"}], "]"}], "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"deltas", "[", 
           RowBox[{"l1", ",", "l2"}], "]"}], "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{
           RowBox[{"\[Chi]2", "[", "]"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{
            RowBox[{"ParamD", "[", "t", "]"}], "[", 
            RowBox[{"r", "[", "]"}], "]"}], "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"deltas", "[", 
           RowBox[{"l2", ",", "l1"}], "]"}], "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{
           RowBox[{"\[Chi]2", "[", "]"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{
            RowBox[{"ParamD", "[", "t", "]"}], "[", 
            RowBox[{"r", "[", "]"}], "]"}], "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15", "*", 
          RowBox[{"M1", "[", "]"}], "*", 
          RowBox[{"n", "[", "l1", "]"}], "*", 
          RowBox[{"n", "[", "l2", "]"}], "*", 
          RowBox[{
           RowBox[{"\[Chi]2", "[", "]"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{
            RowBox[{"ParamD", "[", "t", "]"}], "[", 
            RowBox[{"r", "[", "]"}], "]"}], "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"c", "^", "2"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "3"}]}], ")"}]}]}]}], "}"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.962125785008871*^9, 3.962125799120825*^9}, 
   3.966273516824991*^9},
 CellLabel->
  "In[211]:=",ExpressionUUID->"1e1f50e0-261f-4944-b605-3805f8a986c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"UQrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"UQ", "[", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"G2", "[", 
        RowBox[{
         RowBox[{"-", "i"}], ",", " ", 
         RowBox[{"-", "j"}]}], "]"}], 
       RowBox[{"Q", "[", 
        RowBox[{"i", ",", " ", "j"}], "]"}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9404415750599976`*^9, 3.94044162119602*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"5e8b0b83-15c4-5c4b-bcd6-7351708e30ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dtE2intrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ParamD", "[", "t", "]"}], "[", 
       RowBox[{"E2int", "[", "]"}], "]"}], ",", " ", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"G2", "[", 
        RowBox[{"i", ",", " ", "j"}], "]"}], 
       RowBox[{
        RowBox[{"ParamD", "[", "t", "]"}], "[", 
        RowBox[{"Q", "[", 
         RowBox[{
          RowBox[{"-", "i"}], ",", " ", 
          RowBox[{"-", "j"}]}], "]"}], "]"}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9407045790755367`*^9, 3.9407046439443913`*^9}, {
  3.941031416774151*^9, 3.941031437913759*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"a9c9a11e-1574-4540-bfdb-8188374b4d5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"arule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "[", "i", "]"}], ",", 
      RowBox[{
       RowBox[{"-", " ", 
        FractionBox[
         RowBox[{
          RowBox[{"M", "[", "]"}], " ", 
          RowBox[{"n", "[", "i", "]"}]}], 
         SuperscriptBox[
          RowBox[{"r", "[", "]"}], "2"]]}], " ", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"n", "[", "d", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "*", 
             RowBox[{"n", "[", "e", "]"}], "*", 
             RowBox[{"n", "[", "i", "]"}], "*", 
             RowBox[{"Q", "[", 
              RowBox[{
               RowBox[{"-", "d"}], ",", 
               RowBox[{"-", "e"}]}], "]"}]}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"Q", "[", 
              RowBox[{"i", ",", 
               RowBox[{"-", "d"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]2", "[", "]"}], "*", 
          RowBox[{
           RowBox[{"r", "[", "]"}], "^", "4"}]}], ")"}]}]}]}], "}"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.942137234129757*^9, 3.9421372371551285`*^9}, {
  3.946133519871998*^9, 3.9461335199331913`*^9}, {3.9462081942566185`*^9, 
  3.9462081944350815`*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"66fa66bf-4911-b64a-b908-2a14a24fa373"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dtSrule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ParamD", "[", "t", "]"}], "[", 
       RowBox[{"S", "[", "i", "]"}], "]"}], ",", " ", 
      RowBox[{
       RowBox[{"epsilondeltas", "[", 
        RowBox[{"i", ",", " ", "j", ",", " ", 
         RowBox[{"-", "k"}]}], "]"}], 
       RowBox[{"Q", "[", 
        RowBox[{
         RowBox[{"-", "j"}], ",", " ", 
         RowBox[{"-", "l"}]}], "]"}], 
       RowBox[{"G2", "[", 
        RowBox[{"k", ",", " ", "l"}], "]"}]}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.939485031970726*^9, 3.939485043897093*^9}, {
  3.939490336900545*^9, 3.939490403641123*^9}, {3.939496779049898*^9, 
  3.939496797548826*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"b3c02306-f7ae-2b4d-8da3-be83a2269e8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dtM2rule", " ", "=", " ", 
   RowBox[{"MakeRule", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"ParamD", "[", "t", "]"}], "[", 
       RowBox[{"M2", "[", "]"}], "]"}], ",", " ", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox["c", "2"]]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"G2", "[", 
           RowBox[{"i", ",", " ", "j"}], "]"}], 
          RowBox[{
           RowBox[{"ParamD", "[", "t", "]"}], "[", 
           RowBox[{"Q", "[", 
            RowBox[{
             RowBox[{"-", "i"}], ",", " ", 
             RowBox[{"-", "j"}]}], "]"}], "]"}]}], " ", "+", " ", 
         RowBox[{
          FractionBox["3", "2"], 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"-", "i"}], ",", " ", 
            RowBox[{"-", "j"}]}], "]"}], 
          RowBox[{
           RowBox[{"ParamD", "[", "t", "]"}], "[", 
           RowBox[{"G2", "[", 
            RowBox[{"i", ",", " ", "j"}], "]"}], "]"}]}]}], ")"}]}]}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9394904058596535`*^9, 3.9394904836157684`*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"1e69c293-e13e-e846-8e1e-eee18078cdf9"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expressions", "Section",
 CellChangeTimes->{{3.9844859806902485`*^9, 
  3.9844859822949543`*^9}},ExpressionUUID->"5575cfbc-1891-594f-9846-\
3e9ddd3bdf3d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Difference", " ", "in", " ", "notation", " ", "between", " ", "this", 
     " ", "notebook", " ", "and", " ", "the", " ", "paper"}], ";", " ", 
    RowBox[{
     RowBox[{"\[Chi]1", "[", "]"}], " ", "and", " ", 
     RowBox[{"\[Chi]2", "[", "]"}], " ", "here", " ", "correspond", " ", "to",
      " ", "X_", "1", " ", "and", " ", "X_", "2", " ", "in", " ", "the", " ", 
     "paper", " ", 
     RowBox[{"(", 
      RowBox[{"mass", " ", "ratios"}], ")"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"S1t", "[", "]"}], " ", "and", " ", 
    RowBox[{"St", "[", "]"}], " ", "correspond", " ", "to", " ", "\[Chi]_", 
    "1", " ", "and", " ", "\[Chi]_", "2", " ", "in", " ", "the", " ", "paper",
     " ", 
    RowBox[{"(", 
     RowBox[{"dimensionless", " ", "spin", " ", "magnitudes"}], ")"}]}], ",", 
   " ", 
   RowBox[{
    RowBox[{"pm1", "[", "]"}], " ", "and", " ", 
    RowBox[{"pm2", "[", "]"}], " ", 
    RowBox[{"are", " ", "\\", "hat"}], 
    RowBox[{"{", "S", "}"}], "_", "1", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "}"}], "^", "i"}], "\\", "hat"}], 
    RowBox[{"{", "L", "}"}], "_i", " ", 
    RowBox[{"and", " ", "\\", "hat"}], 
    RowBox[{"{", "S", "}"}], "_", "2", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "}"}], "^", "i"}], "\\", "hat"}], 
    RowBox[{"{", "L", "}"}], "_i", " ", "respectively"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9849181240685177`*^9, 
  3.9849182221316013`*^9}},ExpressionUUID->"5d7e8086-13ed-5840-829c-\
7ea46778cec5"],

Cell[CellGroupData[{

Cell["System Multipoles", "Subsection",
 CellChangeTimes->{{3.984484965555502*^9, 
  3.9844849695507736`*^9}},ExpressionUUID->"41e78104-2644-4440-a1ce-\
9617ad2ef95b"],

Cell[CellGroupData[{

Cell["Eq 52 a) Quadrupole", "Subsubsection",
 CellChangeTimes->{{3.9844849825477753`*^9, 3.984484986133524*^9}, {
  3.9844855073026104`*^9, 
  3.9844855082728424`*^9}},ExpressionUUID->"f98c85cd-7369-9440-8c14-\
970c998b005e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qsysfull1PN", " ", "=", " ", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"Q", 
         StyleBox[GridBox[{
            {"l1", "l2"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Q[$CellContext`l1, $CellContext`l2],
     Editable->False], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Delta]", 
          StyleBox[GridBox[{
             {"l1", "l2"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`deltas[$CellContext`l1, $CellContext`l2],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox["M",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`M[],
      Editable->False], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["\[Chi]1",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Chi]1[],
       Editable->False], "2"], " ", 
     InterpretationBox[
      StyleBox["\[Chi]2",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Chi]2[],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox["M",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`M[],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"n", 
          StyleBox[GridBox[{
             {"l1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`n[$CellContext`l1],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"n", 
          StyleBox[GridBox[{
             {"l2"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`n[$CellContext`l2],
      Editable->False], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["\[Chi]1",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Chi]1[],
       Editable->False], "2"], " ", 
     InterpretationBox[
      StyleBox["\[Chi]2",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Chi]2[],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Delta]", 
          StyleBox[GridBox[{
             {"l1", "l2"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`deltas[$CellContext`l1, $CellContext`l2],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox["M",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`M[],
      Editable->False], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     InterpretationBox[
      StyleBox["\[Chi]1",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Chi]1[],
      Editable->False], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["\[Chi]2",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Chi]2[],
       Editable->False], "2"]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox["M",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`M[],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"n", 
          StyleBox[GridBox[{
             {"l1"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`n[$CellContext`l1],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"n", 
          StyleBox[GridBox[{
             {"l2"},
             {" "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`n[$CellContext`l2],
      Editable->False], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"], " ", 
     InterpretationBox[
      StyleBox["\[Chi]1",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Chi]1[],
      Editable->False], " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["\[Chi]2",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Chi]2[],
       Editable->False], "2"]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox["c",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`c,
        Editable->False], "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox["M",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`M[],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"Q", 
               StyleBox[GridBox[{
                  {"l1", "l2"},
                  {" ", " "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Q[$CellContext`l1, $CellContext`l2],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["\[Chi]1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]1[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]]}], "-", 
       FractionBox[
        RowBox[{"32", " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Delta]", 
              StyleBox[GridBox[{
                 {"l1", "l2"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`deltas[$CellContext`l1, $CellContext`l2],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"k"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`k],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {" ", " "},
                 {"j", "k"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[-$CellContext`j, -$CellContext`k],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]1[],
           Editable->False], "2"]}], 
        RowBox[{"21", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         InterpretationBox[
          StyleBox["M1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M1[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"k"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`k],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l1],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l2"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l2],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {" ", " "},
                 {"j", "k"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[-$CellContext`j, -$CellContext`k],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]1[],
           Editable->False], "2"]}], 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l2"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l2],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l1", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[$CellContext`l1, -$CellContext`j],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]1[],
           Editable->False], "2"]}], 
        RowBox[{"7", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["M1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M1[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l2"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l2],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l1", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[$CellContext`l1, -$CellContext`j],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]1[],
           Editable->False], "2"]}], 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False]], "+", 
       FractionBox[
        RowBox[{"17", " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l1", "l2"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[$CellContext`l1, $CellContext`l2],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]1[],
           Editable->False], "2"]}], 
        RowBox[{"21", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l1],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l2", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[$CellContext`l2, -$CellContext`j],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]1[],
           Editable->False], "2"]}], 
        RowBox[{"7", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["M1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M1[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l1],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l2", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[$CellContext`l2, -$CellContext`j],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]1[],
           Editable->False], "2"]}], 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False]], "+", 
       RowBox[{
        FractionBox["29", "42"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"Q", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Q[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`j],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"]}], "-", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Epsilon]\[Delta]", 
             StyleBox[GridBox[{
                {"l2", " ", " "},
                {" ", "j", "k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`epsilondeltas[$CellContext`l2, -$CellContext`j, \
-$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`k],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"]}], "-", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Epsilon]\[Delta]", 
             StyleBox[GridBox[{
                {"l1", " ", " "},
                {" ", "j", "k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`epsilondeltas[$CellContext`l1, -$CellContext`j, \
-$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`k],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"]}], "+", 
       RowBox[{
        FractionBox["11", "21"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Delta]", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`deltas[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"Q", 
             StyleBox[GridBox[{
                {" ", " "},
                {"j", "k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Q[-$CellContext`j, -$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`k],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"]}], "+", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Delta]", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`deltas[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Epsilon]\[Delta]", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"j", "k", "k1"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`epsilondeltas[-$CellContext`j, -$CellContext`k, \
-$CellContext`k1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"k1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`k1],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"]}], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Epsilon]\[Delta]", 
             StyleBox[GridBox[{
                {"l2", " ", " "},
                {" ", "j", "k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`epsilondeltas[$CellContext`l2, -$CellContext`j, \
-$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l1],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"]}], "-", 
       RowBox[{
        FractionBox["11", "14"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"Q", 
             StyleBox[GridBox[{
                {"l2", " "},
                {" ", "j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Q[$CellContext`l2, -$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l1],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"]}], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Epsilon]\[Delta]", 
             StyleBox[GridBox[{
                {"l1", " ", " "},
                {" ", "j", "k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`epsilondeltas[$CellContext`l1, -$CellContext`j, \
-$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S[$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"]}], "-", 
       RowBox[{
        FractionBox["11", "14"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"Q", 
             StyleBox[GridBox[{
                {"l1", " "},
                {" ", "j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Q[$CellContext`l1, -$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Delta]", 
              StyleBox[GridBox[{
                 {"l1", "l2"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`deltas[$CellContext`l1, $CellContext`l2],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"k"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`k],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {" ", " "},
                 {"j", "k"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[-$CellContext`j, -$CellContext`k],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]1[],
           Editable->False], "4"]}], 
        RowBox[{"7", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"k"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`k],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l1],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l2"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l2],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {" ", " "},
                 {"j", "k"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[-$CellContext`j, -$CellContext`k],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]1[],
           Editable->False], "4"]}], 
        RowBox[{"7", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "+", 
       FractionBox[
        RowBox[{"11", " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l2"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l2],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l1", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[$CellContext`l1, -$CellContext`j],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]1[],
           Editable->False], "4"]}], 
        RowBox[{"14", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "+", 
       FractionBox[
        RowBox[{"11", " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l1],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l2", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[$CellContext`l2, -$CellContext`j],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]1[],
           Editable->False], "4"]}], 
        RowBox[{"14", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Delta]", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`deltas[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "3"], " ", 
        InterpretationBox[
         StyleBox["\[Chi]2",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]2[],
         Editable->False]}], "-", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "3"], " ", 
        InterpretationBox[
         StyleBox["\[Chi]2",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]2[],
         Editable->False]}], "-", 
       RowBox[{
        FractionBox["2", "21"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Delta]", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`deltas[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "4"], " ", 
        InterpretationBox[
         StyleBox["\[Chi]2",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]2[],
         Editable->False]}], "+", 
       RowBox[{
        FractionBox["2", "7"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "4"], " ", 
        InterpretationBox[
         StyleBox["\[Chi]2",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]2[],
         Editable->False]}], "-", 
       RowBox[{
        FractionBox["17", "42"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Delta]", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`deltas[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`M[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`j],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "4"], " ", 
        InterpretationBox[
         StyleBox["\[Chi]2",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]2[],
         Editable->False]}], "+", 
       RowBox[{
        FractionBox["29", "42"], " ", 
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`M[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`j],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "4"], " ", 
        InterpretationBox[
         StyleBox["\[Chi]2",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]2[],
         Editable->False]}], "+", 
       RowBox[{
        FractionBox["4", "21"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Delta]", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`deltas[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`M[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`k],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`k],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "4"], " ", 
        InterpretationBox[
         StyleBox["\[Chi]2",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]2[],
         Editable->False]}], "-", 
       RowBox[{
        FractionBox["2", "7"], " ", 
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`M[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l1],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "4"], " ", 
        InterpretationBox[
         StyleBox["\[Chi]2",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]2[],
         Editable->False]}], "-", 
       RowBox[{
        FractionBox["2", "7"], " ", 
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`M[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l1],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "4"], " ", 
        InterpretationBox[
         StyleBox["\[Chi]2",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]2[],
         Editable->False]}], "+", 
       RowBox[{
        FractionBox["11", "21"], " ", 
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`M[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "4"], " ", 
        InterpretationBox[
         StyleBox["\[Chi]2",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]2[],
         Editable->False]}], "-", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Epsilon]\[Delta]", 
             StyleBox[GridBox[{
                {"l2", " ", " "},
                {" ", "j", "k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`epsilondeltas[$CellContext`l2, -$CellContext`j, \
-$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S1", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S1[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`k],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "2"]}], "-", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Epsilon]\[Delta]", 
             StyleBox[GridBox[{
                {"l1", " ", " "},
                {" ", "j", "k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`epsilondeltas[$CellContext`l1, -$CellContext`j, \
-$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S1", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S1[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`k],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "2"]}], "+", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Delta]", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`deltas[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Epsilon]\[Delta]", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"j", "k", "k1"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`epsilondeltas[-$CellContext`j, -$CellContext`k, \
-$CellContext`k1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S1", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S1[$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"k1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`k1],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "2"]}], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Epsilon]\[Delta]", 
             StyleBox[GridBox[{
                {"l2", " ", " "},
                {" ", "j", "k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`epsilondeltas[$CellContext`l2, -$CellContext`j, \
-$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S1", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S1[$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l1],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "2"]}], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Epsilon]\[Delta]", 
             StyleBox[GridBox[{
                {"l1", " ", " "},
                {" ", "j", "k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`epsilondeltas[$CellContext`l1, -$CellContext`j, \
-$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"S1", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`S1[$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "2"]}], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Delta]", 
              StyleBox[GridBox[{
                 {"l1", "l2"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`deltas[$CellContext`l1, $CellContext`l2],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"k"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`k],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {" ", " "},
                 {"j", "k"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[-$CellContext`j, -$CellContext`k],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]2",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]2[],
           Editable->False], "2"]}], 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"k"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`k],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l1],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l2"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l2],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {" ", " "},
                 {"j", "k"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[-$CellContext`j, -$CellContext`k],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]2",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]2[],
           Editable->False], "2"]}], 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Delta]", 
              StyleBox[GridBox[{
                 {"l1", "l2"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`deltas[$CellContext`l1, $CellContext`l2],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"k"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`k],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {" ", " "},
                 {"j", "k"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[-$CellContext`j, -$CellContext`k],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]2",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]2[],
           Editable->False], "3"]}], 
        RowBox[{"7", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"k"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`k],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l1],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l2"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l2],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {" ", " "},
                 {"j", "k"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[-$CellContext`j, -$CellContext`k],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]2",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]2[],
           Editable->False], "3"]}], 
        RowBox[{"7", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "+", 
       FractionBox[
        RowBox[{"11", " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l2"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l2],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l1", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[$CellContext`l1, -$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]2",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]2[],
           Editable->False], "3"]}], 
        RowBox[{"14", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "+", 
       FractionBox[
        RowBox[{"11", " ", 
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"j"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"n", 
              StyleBox[GridBox[{
                 {"l1"},
                 {" "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`n[$CellContext`l1],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l2", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Q[$CellContext`l2, -$CellContext`j],
          Editable->False], " ", 
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["\[Chi]2",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Chi]2[],
           Editable->False], "3"]}], 
        RowBox[{"14", " ", 
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False]}]], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Delta]", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`deltas[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Chi]1",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]1[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "3"]}], "-", 
       RowBox[{
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Chi]1",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]1[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "3"]}], "-", 
       RowBox[{
        FractionBox["2", "21"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Delta]", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`deltas[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Chi]1",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]1[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "4"]}], "+", 
       RowBox[{
        FractionBox["2", "7"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["M",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`M[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Chi]1",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]1[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "4"]}], "-", 
       RowBox[{
        FractionBox["17", "42"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Delta]", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`deltas[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`M[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Chi]1",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]1[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "4"]}], "+", 
       RowBox[{
        FractionBox["29", "42"], " ", 
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`M[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Chi]1",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]1[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "4"]}], "+", 
       RowBox[{
        FractionBox["4", "21"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Delta]", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`deltas[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`M[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`k],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"k"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`k],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Chi]1",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]1[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "4"]}], "-", 
       RowBox[{
        FractionBox["2", "7"], " ", 
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`M[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Chi]1",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]1[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "4"]}], "-", 
       RowBox[{
        FractionBox["2", "7"], " ", 
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`M[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l1],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Chi]1",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]1[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "4"]}], "+", 
       RowBox[{
        FractionBox["11", "21"], " ", 
        InterpretationBox[
         StyleBox["M",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`M[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["\[Chi]1",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Chi]1[],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]2[],
          Editable->False], "4"]}], "-", 
       RowBox[{
        FractionBox["2", "7"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Delta]", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`deltas[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`k],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {" ", " "},
                 {"j", "k"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTensor`ParamD[$CellContext`t][
          $CellContext`Q[-$CellContext`j, -$CellContext`k]],
         Editable->False]}], "+", 
       RowBox[{
        FractionBox["1", "21"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`j],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l1", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTensor`ParamD[$CellContext`t][
          $CellContext`Q[$CellContext`l1, -$CellContext`j]],
         Editable->False]}], "+", 
       RowBox[{
        FractionBox["8", "21"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l1", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTensor`ParamD[$CellContext`t][
          $CellContext`Q[$CellContext`l1, -$CellContext`j]],
         Editable->False]}], "-", 
       RowBox[{
        FractionBox["2", "7"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {" "},
                {"j"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[-$CellContext`j],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l1", "l2"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTensor`ParamD[$CellContext`t][
          $CellContext`Q[$CellContext`l1, $CellContext`l2]],
         Editable->False]}], "+", 
       RowBox[{
        FractionBox["1", "21"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l1],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`j],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l2", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTensor`ParamD[$CellContext`t][
          $CellContext`Q[$CellContext`l2, -$CellContext`j]],
         Editable->False]}], "+", 
       RowBox[{
        FractionBox["8", "21"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"v", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`v[$CellContext`l1],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l2", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTensor`ParamD[$CellContext`t][
          $CellContext`Q[$CellContext`l2, -$CellContext`j]],
         Editable->False]}], "+", 
       RowBox[{
        FractionBox["2", "21"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Delta]", 
             StyleBox[GridBox[{
                {"l1", "l2"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`deltas[$CellContext`l1, $CellContext`l2],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"k"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`k],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], 
           SubscriptBox["\[PartialD]", "t"], GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {" ", " "},
                 {"j", "k"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTensor`ParamD[$CellContext`t, $CellContext`t][
          $CellContext`Q[-$CellContext`j, -$CellContext`k]],
         Editable->False]}], "-", 
       RowBox[{
        FractionBox["1", "7"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l2"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l2],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], 
           SubscriptBox["\[PartialD]", "t"], GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l1", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTensor`ParamD[$CellContext`t, $CellContext`t][
          $CellContext`Q[$CellContext`l1, -$CellContext`j]],
         Editable->False]}], "+", 
       RowBox[{
        FractionBox["11", "42"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], 
           SubscriptBox["\[PartialD]", "t"], GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l1", "l2"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTensor`ParamD[$CellContext`t, $CellContext`t][
          $CellContext`Q[$CellContext`l1, $CellContext`l2]],
         Editable->False]}], "-", 
       RowBox[{
        FractionBox["1", "7"], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"j"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`j],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"n", 
             StyleBox[GridBox[{
                {"l1"},
                {" "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`n[$CellContext`l1],
         Editable->False], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"], " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["\[Chi]1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Chi]1[],
          Editable->False], "2"], " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{
           SubscriptBox["\[PartialD]", "t"], 
           SubscriptBox["\[PartialD]", "t"], GridBox[{
             {"Q", 
              StyleBox[GridBox[{
                 {"l2", " "},
                 {" ", "j"}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}]}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         xAct`xTensor`ParamD[$CellContext`t, $CellContext`t][
          $CellContext`Q[$CellContext`l2, -$CellContext`j]],
         Editable->False]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.984485443640566*^9, 3.9844854473667545`*^9}, 
   3.984485502246649*^9, 3.9844859579591255`*^9, {3.9844860408638554`*^9, 
   3.9844860549225845`*^9}, 3.995217421230118*^9},
 CellLabel->
  "In[229]:=",ExpressionUUID->"a9a3e7a6-85d7-934a-85c6-fe38df6a01d4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["GW Flux", "Subsection",
 CellChangeTimes->{{3.984485538749645*^9, 
  3.9844855433430614`*^9}},ExpressionUUID->"e684f3b4-2ab5-5245-935c-\
ac470f319672"],

Cell[CellGroupData[{

Cell["Eq 53", "Subsubsection",
 CellChangeTimes->{{3.984485572343193*^9, 
  3.98448557762368*^9}},ExpressionUUID->"c456e6a4-5ff2-2442-b4d6-\
0be2ea058d7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FGWcircfull", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "32"}], " ", 
      SuperscriptBox["c", "5"], 
      SuperscriptBox[
       RowBox[{"\[Eta]", "[", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"x", "[", "]"}], "5"]}], "5"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "336"], " ", 
       RowBox[{"x", "[", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1247"}], "-", 
         RowBox[{"980", " ", 
          RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
         RowBox[{"980", " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "]"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"pm1", "[", "]"}], " ", 
          RowBox[{"S1t", "[", "]"}], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"pm2", "[", "]"}], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"11", "-", 
            RowBox[{"17", " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"S1t", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
         RowBox[{"62", " ", 
          RowBox[{"pm1", "[", "]"}], " ", 
          RowBox[{"pm2", "[", "]"}], " ", 
          RowBox[{"S1t", "[", "]"}], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{"\[CapitalLambda]0d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "+", 
         RowBox[{
          FractionBox["1", "28"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "176"}], "-", 
            RowBox[{"689", " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}], "-", 
            RowBox[{"1729", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
            RowBox[{"2310", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "-", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], 
           RowBox[{"13", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "+", 
               RowBox[{"107", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"304", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "32"}], "-", 
               RowBox[{"299", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
               RowBox[{"304", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "3"]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "+", 
         RowBox[{
          FractionBox["3", "8"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "7"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"S1t", "[", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "-", 
               RowBox[{"89", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"97", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"St", "[", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]2", "[", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"\[CapitalLambda]2d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "5"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "+", 
         RowBox[{
          FractionBox["1", "504"], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "6"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"3628", "-", 
            RowBox[{"8561", " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
            RowBox[{"6930", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
            RowBox[{"28", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "-", 
         RowBox[{
          FractionBox["1", "12"], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], 
           RowBox[{"13", "/", "2"}]], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"75", "+", 
               RowBox[{"38", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "63"}], "-", 
               RowBox[{"13", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"76", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "+", 
         RowBox[{
          FractionBox["1", "16"], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "7"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"S1t", "[", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "-", 
            RowBox[{"194", " ", 
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"St", "[", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]2", "[", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"\[CapitalLambda]4d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "5"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "+", 
         RowBox[{
          FractionBox["1", "504"], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "6"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"3628", "-", 
            RowBox[{"8561", " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
            RowBox[{"6930", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
            RowBox[{"28", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "-", 
         RowBox[{
          FractionBox["1", "12"], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], 
           RowBox[{"13", "/", "2"}]], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"75", "+", 
               RowBox[{"38", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "63"}], "-", 
               RowBox[{"13", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"76", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "+", 
         RowBox[{
          FractionBox["1", "16"], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "7"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"S1t", "[", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "-", 
            RowBox[{"194", " ", 
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"St", "[", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]2", "[", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"\[CapitalLambda]1d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"pm2", "[", "]"}], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], 
           RowBox[{"13", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"]}], "+", 
         RowBox[{
          FractionBox["1", "56"], " ", 
          RowBox[{"pm2", "[", "]"}], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], 
           RowBox[{"15", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "704"}], "-", 
            RowBox[{"3284", " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}], "-", 
            RowBox[{"2737", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
            RowBox[{"7434", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"37", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "-", 
               RowBox[{"36", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "-", 
               RowBox[{"11", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"57", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "-", 
               RowBox[{"117", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "-", 
               RowBox[{"17", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
               RowBox[{"150", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "3"]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"]}], "+", 
         RowBox[{
          FractionBox["3", "16"], " ", 
          RowBox[{"pm2", "[", "]"}], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], 
           RowBox[{"17", "/", "2"}]], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "32"}], "-", 
               RowBox[{"259", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"291", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"S1t", "[", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"St", "[", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]2", "[", "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9844856516347294`*^9, 3.9844856716186256`*^9}, {
   3.9844857036043873`*^9, 3.984485732172024*^9}, {3.984485842099079*^9, 
   3.9844858468778877`*^9}, 3.984918288902006*^9, {3.98491833117194*^9, 
   3.9849183320949497`*^9}, {3.9951326046401253`*^9, 3.995132620498991*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"7b50a794-42a6-824b-8de5-81baa2fb7590"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Orbital Energy", "Subsection",
 CellChangeTimes->{{3.984485561624975*^9, 
  3.9844855638182507`*^9}},ExpressionUUID->"96b9fe06-b9d6-6e4a-bc8b-\
382a06293cdd"],

Cell[CellGroupData[{

Cell["Eq 55", "Subsubsection",
 CellChangeTimes->{{3.984485835828327*^9, 
  3.984485836430931*^9}},ExpressionUUID->"2fd5572d-357d-9344-ba12-\
4bcc9eb88278"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Eorbcircfull", " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Mu]", "[", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", 
      RowBox[{
       RowBox[{"pm1", "[", "]"}], " ", 
       RowBox[{"pm2", "[", "]"}], " ", 
       RowBox[{"S1t", "[", "]"}], " ", 
       RowBox[{"St", "[", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "]"}], "2"], " ", 
       RowBox[{"\[Chi]1", "[", "]"}], " ", 
       RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"x", "[", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          RowBox[{"\[Chi]2", "[", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "]"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"pm2", "[", "]"}]}], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          RowBox[{"\[Chi]2", "[", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"\[Chi]2", "[", "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"pm1", "[", "]"}], " ", 
          RowBox[{"S1t", "[", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"5", " ", 
             RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"\[Chi]2", "[", "]"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"\[CapitalLambda]1d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          RowBox[{"pm2", "[", "]"}], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], 
           RowBox[{"13", "/", "2"}]], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"]}], "-", 
         RowBox[{"72", " ", 
          RowBox[{"pm1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"pm2", "[", "]"}], "2"], " ", 
          RowBox[{"S1t", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], 
           RowBox[{"17", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]1", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "6"]}], "+", 
         RowBox[{
          FractionBox["3", "4"], " ", 
          RowBox[{"pm2", "[", "]"}], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], 
           RowBox[{"15", "/", "2"}]], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{"19", "-", 
            RowBox[{"4", " ", 
             RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]2", "[", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "8"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Chi]1", "[", "]"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"pm2", "[", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"14", "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Chi]2", "[", "]"}]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
            RowBox[{
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"14", " ", 
                RowBox[{"\[Chi]2", "[", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"\[CapitalLambda]0d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["9", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "5"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "-", 
         RowBox[{"39", " ", 
          RowBox[{"pm1", "[", "]"}], " ", 
          RowBox[{"pm2", "[", "]"}], " ", 
          RowBox[{"S1t", "[", "]"}], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]1", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "6"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"21", " ", 
             RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]2", "[", "]"}], "2"]}]}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], 
           RowBox[{"13", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "3"]}], "-", 
            RowBox[{
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"\[Chi]2", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
               SuperscriptBox[
                RowBox[{"\[Chi]2", "[", "]"}], "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"\[CapitalLambda]2d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["3", "4"], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "5"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "-", 
         RowBox[{
          FractionBox["13", "2"], " ", 
          RowBox[{"pm1", "[", "]"}], " ", 
          RowBox[{"pm2", "[", "]"}], " ", 
          RowBox[{"S1t", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]1", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"]}], "+", 
         RowBox[{
          FractionBox["7", "12"], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "6"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"3", " ", 
             RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]2", "[", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], 
           RowBox[{"13", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"\[Chi]2", "[", "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"\[Chi]2", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
               SuperscriptBox[
                RowBox[{"\[Chi]2", "[", "]"}], "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"\[CapitalLambda]4d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["3", "4"], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "5"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "-", 
         RowBox[{
          FractionBox["13", "2"], " ", 
          RowBox[{"pm1", "[", "]"}], " ", 
          RowBox[{"pm2", "[", "]"}], " ", 
          RowBox[{"S1t", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]1", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"]}], "+", 
         RowBox[{
          FractionBox["7", "12"], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], "6"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"3", " ", 
             RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]2", "[", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "]"}], 
           RowBox[{"13", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"\[Chi]2", "[", "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"\[Chi]2", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
               SuperscriptBox[
                RowBox[{"\[Chi]2", "[", "]"}], "2"]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"M", "[", "]"}], " ", 
       RowBox[{"\[Omega]", "[", "]"}]}], ")"}], 
     RowBox[{"2", "/", "3"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9844858670788555`*^9, 3.984485948270441*^9}, {
   3.9849180839113274`*^9, 3.9849180850361996`*^9}, 3.984918592115761*^9},
 CellLabel->
  "In[231]:=",ExpressionUUID->"4b6232ee-9ba8-5045-8dbe-0574f8c78b3b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["GW Fourier Phase", "Subsection",
 CellChangeTimes->{{3.98491838920714*^9, 
  3.9849183994655266`*^9}},ExpressionUUID->"07715712-6b51-e441-965c-\
905fec7a1019"],

Cell[CellGroupData[{

Cell["Conservative Contribution", "Subsubsection",
 CellChangeTimes->{{3.984918409705393*^9, 
  3.9849184126629276`*^9}},ExpressionUUID->"3ca0fc35-e54d-8747-83a1-\
dd1d2416a709"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]consfull", " ", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"3", 
      SuperscriptBox[
       RowBox[{"u", "[", "]"}], "5"]}], 
     RowBox[{"128", 
      RowBox[{"\[Eta]", "[", "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]4d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "44"}], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "4"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"St", "[", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "]"}], "2"], " ", 
           RowBox[{"\[Chi]1", "[", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "47787"}], "+", 
             RowBox[{"12250", " ", 
              RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
             RowBox[{"2520", " ", 
              SuperscriptBox[
               RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "1176"], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "]"}], "3"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"458", "+", 
               RowBox[{"81", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "686"}], "+", 
               RowBox[{"605", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"81", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "+", 
         RowBox[{
          FractionBox["5", "9"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "]"}], "4"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"St", "[", "]"}], "-", 
             RowBox[{
              RowBox[{"St", "[", "]"}], " ", 
              RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"S1t", "[", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
            RowBox[{"238", " ", 
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"St", "[", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]2", "[", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"\[CapitalLambda]2d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "44"}], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "2"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"St", "[", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"u", "[", "]"}], "2"], " ", 
           RowBox[{"\[Chi]1", "[", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "47787"}], "+", 
             RowBox[{"12250", " ", 
              RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
             RowBox[{"2520", " ", 
              SuperscriptBox[
               RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "1176"], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "]"}], "3"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"458", "+", 
               RowBox[{"81", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "686"}], "+", 
               RowBox[{"605", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"81", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "+", 
         RowBox[{
          FractionBox["5", "9"], " ", 
          SuperscriptBox[
           RowBox[{"St", "[", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "]"}], "4"], " ", 
          RowBox[{"\[Chi]1", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"S1t", "[", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
            RowBox[{"238", " ", 
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"\[Chi]2", "[", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"St", "[", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]2", "[", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"\[CapitalLambda]0d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "24"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"11", " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "+", 
         RowBox[{
          FractionBox["5", "28"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "234"}], "-", 
            RowBox[{"4711", " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
            RowBox[{"1706", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
            RowBox[{"360", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "+", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "376"}], "-", 
               RowBox[{"1377", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"648", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "616"}], "-", 
               RowBox[{"4727", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"4695", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
               RowBox[{"648", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "3"]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"]}], "+", 
         RowBox[{
          FractionBox["5", "9"], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"S1t", "[", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"6", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "59"}], "-", 
               RowBox[{"655", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"714", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"St", "[", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"6", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]2", "[", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"\[CapitalLambda]1d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"pm2", "[", "]"}], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"51", " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"]}], "+", 
         RowBox[{
          FractionBox["1", "196"], " ", 
          RowBox[{"pm2", "[", "]"}], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6552"}], "-", 
            RowBox[{"129079", " ", 
             RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
            RowBox[{"28966", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
            RowBox[{"2100", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"]}], "+", 
         RowBox[{
          FractionBox["5", "44"], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "]"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "376"}], "-", 
               RowBox[{"3103", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"594", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "616"}], "-", 
               RowBox[{"5029", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"4943", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}], "+", 
               RowBox[{"702", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "3"]}]}], ")"}]}]}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"]}], "-", 
         RowBox[{
          FractionBox["5", "36"], " ", 
          RowBox[{"pm2", "[", "]"}], " ", 
          RowBox[{"St", "[", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "]"}], "7"], " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]2", "[", "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"S1t", "[", "]"}], "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]1", "[", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"27", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"pm1", "[", "]"}], " ", 
             RowBox[{"pm2", "[", "]"}], " ", 
             RowBox[{"S1t", "[", "]"}], " ", 
             RowBox[{"St", "[", "]"}], " ", 
             RowBox[{"\[Chi]1", "[", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "236"}], "-", 
               RowBox[{"2761", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}], "+", 
               RowBox[{"2997", " ", 
                SuperscriptBox[
                 RowBox[{"\[Chi]1", "[", "]"}], "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"St", "[", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"27", " ", 
                RowBox[{"\[Chi]1", "[", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]2", "[", "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9849184137244034`*^9, 3.984918451627222*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"5efa566e-75e3-9646-bdc4-1296695e06c1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local2",
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>0.8 Inherited,
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1a68aaa5-b8fe-3744-b9d8-3777550e6551"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 158, 3, 52, "Section",ExpressionUUID->"d2784389-4a47-2b48-903c-456f804a2e5a"],
Cell[CellGroupData[{
Cell[759, 29, 185, 3, 42, "Subsection",ExpressionUUID->"bbc89ba5-6f98-a944-987d-84fb52924036"],
Cell[CellGroupData[{
Cell[969, 36, 210, 3, 22, "Input",ExpressionUUID->"14b977cb-ebd3-6d40-b9a0-32cf266e4775"],
Cell[CellGroupData[{
Cell[1204, 43, 2390, 35, 70, "Print",ExpressionUUID->"6ce22b19-23ba-6d4d-8b7f-cf5f2148a9f2"],
Cell[3597, 80, 2659, 42, 70, "Print",ExpressionUUID->"2788def7-4fec-a04c-b2ef-4fe02eb43c28"],
Cell[6259, 124, 2413, 35, 70, "Print",ExpressionUUID->"993be11f-4678-c846-9625-3f4c23b1b9d7"],
Cell[8675, 161, 2372, 34, 70, "Print",ExpressionUUID->"3f7c3d8a-41b4-fb40-8ca8-f2766439e20b"],
Cell[11050, 197, 2351, 34, 70, "Print",ExpressionUUID->"740fbc4a-a640-fe44-8f4e-26724e2e93c8"],
Cell[13404, 233, 2390, 35, 70, "Print",ExpressionUUID->"c94124b0-ae7c-0145-aad4-fd88f14f6836"],
Cell[15797, 270, 2670, 43, 70, "Print",ExpressionUUID->"4b70c49e-acb6-da48-8ad2-60010187db7e"],
Cell[18470, 315, 2413, 35, 70, "Print",ExpressionUUID->"b0c853af-1609-0745-a5fd-63acae5134e7"],
Cell[20886, 352, 2392, 35, 70, "Print",ExpressionUUID->"a0b468e7-e7e2-9c45-883f-0e365d1e7626"],
Cell[23281, 389, 2547, 37, 70, "Print",ExpressionUUID->"4e6a4591-73b6-6c41-891d-85db868f7655"],
Cell[25831, 428, 2390, 35, 70, "Print",ExpressionUUID->"76c07b83-436d-994f-8466-41fc88071c9a"]
}, Open  ]]
}, Open  ]],
Cell[28248, 467, 253, 6, 22, "Input",ExpressionUUID->"56b96f61-c220-de48-bcd3-661208f9aae4"],
Cell[28504, 475, 320, 6, 22, "Input",ExpressionUUID->"2e765502-307b-364d-af3b-01c0d5ca7317"],
Cell[28827, 483, 288, 6, 22, "Input",ExpressionUUID->"e3e257af-ff3f-8047-819d-33d6b6b1386d"],
Cell[CellGroupData[{
Cell[29140, 493, 916, 21, 22, "Input",ExpressionUUID->"eb00b565-01c5-5141-82c0-d0644470a78a"],
Cell[CellGroupData[{
Cell[30081, 518, 624, 14, 70, "Print",ExpressionUUID->"4aa0485b-f2e6-7d47-b511-3469c4dc4d56"],
Cell[30708, 534, 632, 14, 70, "Print",ExpressionUUID->"95a03fef-d0ec-1b43-b98a-5069906b1970"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31389, 554, 667, 14, 22, "Input",ExpressionUUID->"d98a6695-b0ad-3b4a-a7d7-7246f829802f"],
Cell[CellGroupData[{
Cell[32081, 572, 794, 19, 70, "Print",ExpressionUUID->"c3d62481-bdf4-fe4c-93f8-3afa19092f58"],
Cell[32878, 593, 846, 20, 70, "Print",ExpressionUUID->"63aaeb4a-d0a5-794b-a4a6-a4dedf07421b"],
Cell[33727, 615, 708, 16, 70, "Print",ExpressionUUID->"86c44175-de20-7b43-8885-85dc6bf1cf1a"],
Cell[34438, 633, 832, 20, 70, "Print",ExpressionUUID->"83fd58d6-6b72-8243-910c-1a8ab95636f4"],
Cell[35273, 655, 848, 21, 70, "Print",ExpressionUUID->"ffcb0929-26a2-5444-be35-8bdede1e8494"],
Cell[36124, 678, 897, 22, 70, "Print",ExpressionUUID->"a45fab07-12e5-8842-afab-ba63c3f24cf7"],
Cell[37024, 702, 794, 19, 70, "Print",ExpressionUUID->"5bad4710-6170-0d40-bc21-718befd7382e"],
Cell[37821, 723, 702, 16, 70, "Print",ExpressionUUID->"eee8726f-0b2f-4e4f-8f5b-5139fc7e24b1"],
Cell[38526, 741, 806, 19, 70, "Print",ExpressionUUID->"1f771f4c-9a35-dc4a-862f-b9c67f91ca0c"],
Cell[39335, 762, 884, 21, 70, "Print",ExpressionUUID->"2f8d2209-2aad-2a41-94e5-855572213f6d"],
Cell[40222, 785, 802, 19, 70, "Print",ExpressionUUID->"2e43b23c-a063-ee41-800a-e198bbf3336f"],
Cell[41027, 806, 718, 17, 70, "Print",ExpressionUUID->"7bc46af0-3d5b-b141-8670-7faa071b76cb"],
Cell[41748, 825, 702, 15, 70, "Print",ExpressionUUID->"f7049e18-27d8-594c-af7d-423e35d90c9b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42499, 846, 211, 3, 16, "Input",ExpressionUUID->"557aac02-e43e-b046-a6a5-fc7065cee471"],
Cell[42713, 851, 2689, 43, 70, "Print",ExpressionUUID->"0f67770b-b81e-b74f-90d2-fe2de1d3afce"]
}, Open  ]],
Cell[45417, 897, 171, 3, 16, "Input",ExpressionUUID->"9d714f04-2c3b-1c4c-b134-38459b378f7e"],
Cell[CellGroupData[{
Cell[45613, 904, 202, 3, 16, "Input",ExpressionUUID->"485c3895-8707-7044-a037-5c611e11ff5b"],
Cell[CellGroupData[{
Cell[45840, 911, 479, 8, 70, "Print",ExpressionUUID->"a4b06342-9846-5941-9da7-a809b0dd2ff7"],
Cell[46322, 921, 755, 16, 70, "Print",ExpressionUUID->"8b34e0e4-0ac6-7946-9dc7-535f38f70f31"],
Cell[47080, 939, 549, 9, 70, "Print",ExpressionUUID->"f8f0abd9-a34c-6244-b46f-1a0d8b2f91d8"],
Cell[47632, 950, 479, 8, 70, "Print",ExpressionUUID->"243b3b91-f981-2b47-95e7-0d37bdc0bd07"],
Cell[48114, 960, 636, 10, 70, "Print",ExpressionUUID->"e53744ed-811f-6444-9ee3-af0fbf8ac5d9"],
Cell[48753, 972, 481, 8, 70, "Print",ExpressionUUID->"d0e93a8c-19fe-6f41-982d-a84b5dab1d85"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[49295, 987, 234, 4, 30, "Subsection",ExpressionUUID->"07f7db9c-3819-a241-a369-8a38cfb56022"],
Cell[CellGroupData[{
Cell[49554, 995, 164, 3, 35, "Subsubsection",ExpressionUUID->"5e490d72-fa34-0b41-901a-2c84bd9b2748"],
Cell[CellGroupData[{
Cell[49743, 1002, 235, 4, 22, "Input",ExpressionUUID->"01aa29fc-dd04-8943-bb0a-0d490f10dae9"],
Cell[49981, 1008, 1465, 29, 70, "Print",ExpressionUUID->"e3ab19c9-f450-9342-a47d-f398e6f3f2ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51483, 1042, 261, 5, 22, "Input",ExpressionUUID->"a8ee81b5-b9c0-d646-b0f4-2c179680f836"],
Cell[51747, 1049, 652, 14, 70, "Print",ExpressionUUID->"deec553b-c450-e745-8f29-d799208bf4e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52436, 1068, 252, 4, 22, "Input",ExpressionUUID->"25104c50-daae-9246-b3d6-e4b314ae45e4"],
Cell[52691, 1074, 1295, 26, 70, "Print",ExpressionUUID->"de67cabb-753d-984a-b751-0f770eb9c66f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54023, 1105, 244, 4, 22, "Input",ExpressionUUID->"1907f466-93e0-2343-bc9c-55bae6326050"],
Cell[54270, 1111, 1157, 24, 70, "Print",ExpressionUUID->"e196d98a-da19-214e-801c-71250704f9ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55464, 1140, 249, 4, 22, "Input",ExpressionUUID->"2b2691f9-ba98-b647-85a5-f32c6721084c"],
Cell[55716, 1146, 1150, 21, 70, "Print",ExpressionUUID->"db238c59-0013-c34d-a30d-edd5275cf985"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56903, 1172, 246, 4, 22, "Input",ExpressionUUID->"b0371500-1e9f-7d4e-840f-788a0b96a7ba"],
Cell[57152, 1178, 1210, 25, 70, "Print",ExpressionUUID->"d2cef6fd-bbac-9b4c-b317-935050ccc158"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58399, 1208, 688, 17, 83, "Input",ExpressionUUID->"9dc506c9-296e-2341-bc58-1ff1013e0678"],
Cell[CellGroupData[{
Cell[59112, 1229, 1106, 23, 70, "Print",ExpressionUUID->"b643fd73-8240-3144-a9b9-8b453ba1d8dc"],
Cell[60221, 1254, 1106, 23, 70, "Print",ExpressionUUID->"3e769ab6-8656-5347-b4d4-8a7c63240e01"],
Cell[61330, 1279, 1106, 23, 70, "Print",ExpressionUUID->"b02a5ca5-7fa7-b34d-9efb-1af8a0f9e1c1"],
Cell[62439, 1304, 1106, 23, 70, "Print",ExpressionUUID->"9db8d717-8607-9a45-a1ea-a0c427ac05a3"],
Cell[63548, 1329, 1106, 23, 70, "Print",ExpressionUUID->"f1de98fe-fc01-9c44-a2e3-d33a38c90716"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64703, 1358, 693, 17, 83, "Input",ExpressionUUID->"07d94731-d03c-ab4f-92ed-7310678b163a"],
Cell[CellGroupData[{
Cell[65421, 1379, 1219, 22, 70, "Print",ExpressionUUID->"ffba329b-85e0-2346-ac61-d6c1ddf704bb"],
Cell[66643, 1403, 1219, 22, 70, "Print",ExpressionUUID->"7b4a8543-ef2f-ff4b-b700-aee02ce57b58"],
Cell[67865, 1427, 1217, 22, 70, "Print",ExpressionUUID->"3cdff9f6-fb11-9545-b491-3705a6875483"],
Cell[69085, 1451, 1219, 22, 70, "Print",ExpressionUUID->"f4b438f4-0a85-2440-85a4-6d0f6f832d3f"],
Cell[70307, 1475, 1219, 22, 70, "Print",ExpressionUUID->"fb43f4a9-5e13-144d-a52c-3e49b34c2e38"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71575, 1503, 746, 18, 65, "Input",ExpressionUUID->"f656ed4f-13dc-884e-96a6-2e2a70d6d44a"],
Cell[CellGroupData[{
Cell[72346, 1525, 1120, 23, 70, "Print",ExpressionUUID->"25b0fc9e-8693-3043-a89e-7932da99aa87"],
Cell[73469, 1550, 1116, 23, 70, "Print",ExpressionUUID->"aab90852-e196-764b-8529-05e53d82a0c0"],
Cell[74588, 1575, 1120, 23, 70, "Print",ExpressionUUID->"9aea6be2-f7ac-6644-92e1-b53a3352e53a"],
Cell[75711, 1600, 1120, 23, 70, "Print",ExpressionUUID->"a7fe0d29-7517-1348-aabf-812cedb42000"],
Cell[76834, 1625, 1120, 23, 70, "Print",ExpressionUUID->"e8e6bc7a-abc9-de48-93af-adf492dfe809"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78003, 1654, 600, 12, 58, "Input",ExpressionUUID->"7895b7b5-1586-9b45-a9ca-db7313eebf6b"],
Cell[CellGroupData[{
Cell[78628, 1670, 1072, 22, 70, "Print",ExpressionUUID->"ea89e3cd-8160-7b4f-ad59-42b0fb8ec702"],
Cell[79703, 1694, 1072, 22, 70, "Print",ExpressionUUID->"582ea12b-e685-5f42-8ac1-15d66ad4cebe"],
Cell[80778, 1718, 1072, 22, 70, "Print",ExpressionUUID->"95659f37-5eb6-f649-9142-9aa8e5b9a014"],
Cell[81853, 1742, 1072, 22, 70, "Print",ExpressionUUID->"993c83e7-a362-9e47-887e-5354f4057cfd"],
Cell[82928, 1766, 1072, 22, 70, "Print",ExpressionUUID->"d39b8a53-34dd-5547-8f48-c56c89f00afc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84049, 1794, 615, 16, 58, "Input",ExpressionUUID->"3b678b6b-77e9-9a41-80bc-2eafcb538ebf"],
Cell[CellGroupData[{
Cell[84689, 1814, 778, 15, 70, "Print",ExpressionUUID->"aa650bde-0159-204b-b432-bbcd35f9b558"],
Cell[85470, 1831, 775, 15, 70, "Print",ExpressionUUID->"b33e6d37-2787-0240-9171-26112d01f719"],
Cell[86248, 1848, 778, 15, 70, "Print",ExpressionUUID->"f015482c-7737-0b40-9256-e2b0e2b3f8e3"],
Cell[87029, 1865, 776, 15, 70, "Print",ExpressionUUID->"1fb3cf08-a61b-cb44-8ab8-52cd6804e96c"],
Cell[87808, 1882, 776, 15, 70, "Print",ExpressionUUID->"0d28e1e0-62d8-c34e-8a2c-fc024894f094"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88657, 1905, 159, 3, 42, "Subsection",ExpressionUUID->"a1c0333d-6da3-d644-a613-1cd1ae0999ee"],
Cell[CellGroupData[{
Cell[88841, 1912, 166, 3, 35, "Subsubsection",ExpressionUUID->"7b4c2a53-f045-dc4e-9239-b4caa173a272"],
Cell[CellGroupData[{
Cell[89032, 1919, 316, 7, 22, "Input",ExpressionUUID->"6b5f3d54-5d40-a649-aa3a-eb648495020c"],
Cell[89351, 1928, 639, 14, 70, "Print",ExpressionUUID->"c4a77dc5-ce67-0347-ab5c-acb8f0309d69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90027, 1947, 290, 7, 22, "Input",ExpressionUUID->"f2f6f466-4bfe-ac40-b68e-a7c8dcf5cb31"],
Cell[90320, 1956, 641, 14, 70, "Print",ExpressionUUID->"c05762ec-766d-7947-aa9e-a66898e397ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90998, 1975, 293, 7, 22, "Input",ExpressionUUID->"89899208-01b0-4346-8d37-8d9898930efd"],
Cell[91294, 1984, 642, 14, 70, "Print",ExpressionUUID->"b852b671-4f2d-3b4a-8910-1aa2dfa0aba5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91973, 2003, 293, 7, 22, "Input",ExpressionUUID->"749a0d17-e9d3-e44c-afff-6e6e5d95dbfc"],
Cell[92269, 2012, 641, 14, 70, "Print",ExpressionUUID->"aa6b596a-190b-a14b-8505-de82b9344254"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92947, 2031, 291, 7, 22, "Input",ExpressionUUID->"f0a4f0cd-ed76-824f-abec-a13d10906856"],
Cell[93241, 2040, 643, 14, 70, "Print",ExpressionUUID->"bc417c32-566a-8e40-8960-ec8014768d3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93921, 2059, 291, 7, 22, "Input",ExpressionUUID->"5ab8d6e4-2d24-8142-a5c3-2eae576992ca"],
Cell[94215, 2068, 643, 14, 70, "Print",ExpressionUUID->"8c9f188c-dbf2-0f40-952b-23f220bdbd2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94895, 2087, 320, 7, 22, "Input",ExpressionUUID->"fe021fbc-0777-1b49-8ebe-7b4ca10889f8"],
Cell[95218, 2096, 642, 14, 70, "Print",ExpressionUUID->"f77ed932-6622-0e44-8cb2-fcf7e7e16ce6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95897, 2115, 320, 7, 22, "Input",ExpressionUUID->"abc26846-03d3-8f43-b952-a537a973afa7"],
Cell[96220, 2124, 648, 14, 70, "Print",ExpressionUUID->"314b6d1b-e21a-ed4a-809a-763dfc08f1b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96905, 2143, 320, 7, 22, "Input",ExpressionUUID->"a3f91598-fff7-be4b-8884-b32091a3ea03"],
Cell[97228, 2152, 647, 14, 70, "Print",ExpressionUUID->"6f38604e-6f50-7240-89a2-45a2c4307a5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97912, 2171, 316, 7, 22, "Input",ExpressionUUID->"72aba95a-2d54-ad44-b57e-942abdb2d21b"],
Cell[98231, 2180, 639, 14, 70, "Print",ExpressionUUID->"0fbbfef7-de8c-b14d-8593-f20ef9bf24df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98907, 2199, 317, 7, 22, "Input",ExpressionUUID->"563212d2-dfa1-2345-9c98-3485e4a21eed"],
Cell[99227, 2208, 643, 14, 70, "Print",ExpressionUUID->"c6ec721c-9ec4-604d-bfc9-ee9970d41a63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99907, 2227, 322, 7, 22, "Input",ExpressionUUID->"a58ae085-b630-fa4b-907b-694135012f75"],
Cell[100232, 2236, 649, 14, 70, "Print",ExpressionUUID->"2c154638-39c4-674c-a26e-2987030478ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100918, 2255, 314, 7, 22, "Input",ExpressionUUID->"f44b5476-e6d1-0643-8cd9-f9d82e72e998"],
Cell[101235, 2264, 641, 14, 70, "Print",ExpressionUUID->"86027e3b-34d0-fd43-b942-644afa72ebd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101913, 2283, 322, 7, 22, "Input",ExpressionUUID->"03bc574f-10b3-234c-9068-a5ab8630c7a7"],
Cell[102238, 2292, 655, 14, 70, "Print",ExpressionUUID->"0684493f-9d90-7e49-857c-8ab2627c63fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102930, 2311, 318, 7, 22, "Input",ExpressionUUID->"67b9bcf7-4e32-124a-823e-4c0e6852fbc6"],
Cell[103251, 2320, 651, 14, 70, "Print",ExpressionUUID->"f7e57cda-636a-fb46-bae9-fe63df80b04d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103939, 2339, 321, 7, 22, "Input",ExpressionUUID->"d5eb7b0d-9118-2540-8d7d-2393b13ddca8"],
Cell[104263, 2348, 649, 14, 70, "Print",ExpressionUUID->"4d8a80b5-daf0-c24f-9796-1a3e07897cab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104949, 2367, 421, 9, 22, "Input",ExpressionUUID->"8e8f5075-9b17-aa4c-9578-5bfec38935e9"],
Cell[105373, 2378, 643, 14, 70, "Print",ExpressionUUID->"6725de6b-28e8-c549-959a-03fd22df4a71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106053, 2397, 391, 9, 22, "Input",ExpressionUUID->"d25c1c4d-b834-b74d-a639-3ae10e1dfb5e"],
Cell[106447, 2408, 649, 14, 70, "Print",ExpressionUUID->"00c57fb3-58c3-4e4f-9c95-be18bd62f29b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107133, 2427, 342, 8, 22, "Input",ExpressionUUID->"ee58e2fe-3b98-004c-bccc-0d6a1c2daf01"],
Cell[107478, 2437, 643, 14, 70, "Print",ExpressionUUID->"1279b422-b3aa-124a-a36c-ea0e79d81aef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108158, 2456, 341, 8, 22, "Input",ExpressionUUID->"3ff9ab27-d0b7-f34e-8143-a408fee02e17"],
Cell[108502, 2466, 647, 14, 70, "Print",ExpressionUUID->"bb46ad1c-3504-7a4c-84e7-4dafe5fc0291"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109186, 2485, 389, 9, 22, "Input",ExpressionUUID->"f34da907-5dc3-8641-ad42-9940e545baae"],
Cell[109578, 2496, 643, 14, 70, "Print",ExpressionUUID->"02289fca-354b-6045-871c-b9c1b038843b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110258, 2515, 336, 8, 22, "Input",ExpressionUUID->"af998744-c9ed-cd4c-908a-d14692785a39"],
Cell[110597, 2525, 647, 14, 70, "Print",ExpressionUUID->"ac4b73dc-c3e4-364b-9c7d-ee1be15901b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111281, 2544, 342, 8, 22, "Input",ExpressionUUID->"90b5d4d1-d9fc-f346-a6fe-f8662f247b27"],
Cell[111626, 2554, 645, 14, 70, "Print",ExpressionUUID->"dfd40922-0527-8646-8538-7dcf56e90187"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112308, 2573, 342, 8, 22, "Input",ExpressionUUID->"b23f82be-14cc-0b4f-ac48-f248124b8758"],
Cell[112653, 2583, 651, 14, 70, "Print",ExpressionUUID->"18cbe10a-7c29-134f-9321-7bae696040de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113341, 2602, 340, 8, 22, "Input",ExpressionUUID->"eaf8676d-4eb4-1343-a2af-293e7d5cbfe0"],
Cell[113684, 2612, 647, 14, 70, "Print",ExpressionUUID->"7e9ba444-bd7e-cb4b-b05b-afc6e1e0d0e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114368, 2631, 340, 8, 22, "Input",ExpressionUUID->"a26afc7d-25f8-9742-ac0e-a961f00a19fe"],
Cell[114711, 2641, 651, 14, 70, "Print",ExpressionUUID->"99a17a8a-53f6-f041-b3f6-740cb34ad1b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115399, 2660, 338, 8, 22, "Input",ExpressionUUID->"e4ad1528-2edc-fc4c-af6e-9ead30b91f68"],
Cell[115740, 2670, 641, 14, 70, "Print",ExpressionUUID->"b54c0c16-26d3-f64b-a335-6818b130e493"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116418, 2689, 339, 8, 22, "Input",ExpressionUUID->"ead4f1d9-7b00-6e44-826d-16b4553bcea2"],
Cell[116760, 2699, 643, 14, 70, "Print",ExpressionUUID->"a4875e71-a6dd-a747-b89d-e52506a81245"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117440, 2718, 341, 8, 22, "Input",ExpressionUUID->"41ff59e2-99c2-9c45-b4f6-3762bb06e2c2"],
Cell[117784, 2728, 641, 14, 70, "Print",ExpressionUUID->"0d04010d-e0c2-9240-96a1-248e8760391f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118462, 2747, 340, 8, 22, "Input",ExpressionUUID->"090db4b6-5952-e94b-a118-d8c4a2d159f6"],
Cell[118805, 2757, 647, 14, 70, "Print",ExpressionUUID->"8ba1140e-aa0e-b84d-8c2c-97e8bc2753cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119489, 2776, 337, 8, 22, "Input",ExpressionUUID->"5b5bbff7-7140-db47-a9b3-087980a18716"],
Cell[119829, 2786, 620, 13, 70, "Print",ExpressionUUID->"3314c82d-6afa-ff45-97c7-af8fadf5b974"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120486, 2804, 342, 8, 22, "Input",ExpressionUUID->"528c99e9-7aa5-d54a-a823-686a631c8467"],
Cell[120831, 2814, 620, 13, 70, "Print",ExpressionUUID->"90354901-d670-644d-8d3a-24973a4b9942"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121488, 2832, 3737, 128, 280, "Input",ExpressionUUID->"31510049-871c-d145-9bd1-5868181d81ce"],
Cell[CellGroupData[{
Cell[125250, 2964, 641, 14, 70, "Print",ExpressionUUID->"d6a93233-b5ec-9749-ac7a-c55ae0ffabff"],
Cell[125894, 2980, 641, 14, 70, "Print",ExpressionUUID->"62b309df-82f3-2d40-a7f8-9ac3ac0d192e"],
Cell[126538, 2996, 643, 14, 70, "Print",ExpressionUUID->"cf074d9f-a418-7a49-8374-fba179ce2713"],
Cell[127184, 3012, 643, 14, 70, "Print",ExpressionUUID->"45b4aa45-6c18-8d4c-9e45-1a65bd6a9095"],
Cell[127830, 3028, 643, 14, 70, "Print",ExpressionUUID->"7c8d64ee-117d-3b48-8d36-bad2e314e464"],
Cell[128476, 3044, 641, 14, 70, "Print",ExpressionUUID->"b90f0361-0594-cd4f-87e4-b0fb7be84f1d"],
Cell[129120, 3060, 641, 14, 70, "Print",ExpressionUUID->"a5901914-8a28-754b-8592-996634021b5b"],
Cell[129764, 3076, 641, 14, 70, "Print",ExpressionUUID->"a3e5ce9a-9807-5b40-94e4-b79fe75cf78e"],
Cell[130408, 3092, 643, 14, 70, "Print",ExpressionUUID->"ab7faabe-7933-554b-9eed-fe25a9bbe7fe"],
Cell[131054, 3108, 645, 14, 70, "Print",ExpressionUUID->"933a2381-8183-f146-bcd4-c08d61298c3b"],
Cell[131702, 3124, 643, 14, 70, "Print",ExpressionUUID->"091435f6-1cc7-6347-89f1-8f5f53ec41d9"],
Cell[132348, 3140, 643, 14, 70, "Print",ExpressionUUID->"356a2bee-8deb-af4d-b10d-64cbd61f34a4"],
Cell[132994, 3156, 645, 14, 70, "Print",ExpressionUUID->"72e1b656-19a7-d04c-a8a7-83c8573516c1"],
Cell[133642, 3172, 645, 14, 70, "Print",ExpressionUUID->"9ddc8dc0-db1b-5e4b-a36b-128a09ce1934"],
Cell[134290, 3188, 645, 14, 70, "Print",ExpressionUUID->"1a71c9dd-82c6-d640-be9c-9104025ca3b3"],
Cell[134938, 3204, 645, 14, 70, "Print",ExpressionUUID->"ae11c982-9f32-7e44-9f4f-54b3133695da"],
Cell[135586, 3220, 642, 14, 70, "Print",ExpressionUUID->"f2508493-d326-6943-822d-7526ba7c9c0c"],
Cell[136231, 3236, 642, 14, 70, "Print",ExpressionUUID->"eafdabdf-c1a3-cf49-b033-4753f07ed1a7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[136922, 3256, 1687, 47, 144, "Input",ExpressionUUID->"68106cb6-39d5-9d4f-b3c3-eb50765a8212"],
Cell[CellGroupData[{
Cell[138634, 3307, 641, 14, 70, "Print",ExpressionUUID->"c3a29af3-ff54-9a42-92a5-a647765823f0"],
Cell[139278, 3323, 641, 14, 70, "Print",ExpressionUUID->"bac85538-0b59-7548-b772-84b35754e18e"],
Cell[139922, 3339, 641, 14, 70, "Print",ExpressionUUID->"4b33dacf-2bef-cf47-a656-b6df5ad01716"],
Cell[140566, 3355, 641, 14, 70, "Print",ExpressionUUID->"81d693be-12ac-3045-b960-2cc0fbe349b6"],
Cell[141210, 3371, 643, 14, 70, "Print",ExpressionUUID->"1598cdee-399e-9248-a381-88267200f84d"],
Cell[141856, 3387, 643, 14, 70, "Print",ExpressionUUID->"674b0ea4-bc97-8548-83bf-cc9389e241f8"],
Cell[142502, 3403, 643, 14, 70, "Print",ExpressionUUID->"c7ca75a1-dddf-6448-aaec-fb711ce7d960"],
Cell[143148, 3419, 643, 14, 70, "Print",ExpressionUUID->"1a4838d8-2d52-0142-8934-4ad63d1f97b2"],
Cell[143794, 3435, 643, 14, 70, "Print",ExpressionUUID->"ef0d2b89-5e77-8a47-9dca-b9b67c5da6ac"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[144486, 3455, 2468, 68, 204, "Input",ExpressionUUID->"4142bdc7-0668-6145-9448-22e88a012211"],
Cell[CellGroupData[{
Cell[146979, 3527, 658, 14, 70, "Print",ExpressionUUID->"af1d1ca7-8780-b040-93a6-43136c539dcd"],
Cell[147640, 3543, 660, 14, 70, "Print",ExpressionUUID->"11095a41-bc4d-914c-a606-bf4bea85945d"],
Cell[148303, 3559, 660, 14, 70, "Print",ExpressionUUID->"a2405aa0-074a-0546-b306-750c8fee88f9"],
Cell[148966, 3575, 660, 14, 70, "Print",ExpressionUUID->"2a1596ee-930c-074d-abe8-14fe3579b47c"],
Cell[149629, 3591, 660, 14, 70, "Print",ExpressionUUID->"5476ef31-a3c5-4d49-902f-db9e8ca33860"],
Cell[150292, 3607, 660, 14, 70, "Print",ExpressionUUID->"cd47c52f-84c7-7f48-85cf-ebe5db4aaf81"],
Cell[150955, 3623, 660, 14, 70, "Print",ExpressionUUID->"3ed6b06e-6587-c543-bb54-b13de2072788"],
Cell[151618, 3639, 658, 14, 70, "Print",ExpressionUUID->"7b97eb1e-928d-ba4b-a7b1-e7a79b5f1ef9"],
Cell[152279, 3655, 660, 14, 70, "Print",ExpressionUUID->"a6132aa6-d017-a14b-b29b-80d22147770a"],
Cell[152942, 3671, 662, 14, 70, "Print",ExpressionUUID->"dadace4e-fba0-db44-97f6-3eb4552475a2"],
Cell[153607, 3687, 660, 14, 70, "Print",ExpressionUUID->"8ee338ab-2ead-c749-aaec-2e173f70e9d3"],
Cell[154270, 3703, 660, 14, 70, "Print",ExpressionUUID->"0e4ab39c-a116-5e40-bb7d-a714edf28bf6"],
Cell[154933, 3719, 662, 14, 70, "Print",ExpressionUUID->"ae568c12-851c-2746-8324-d890093f2537"]
}, Open  ]]
}, Open  ]],
Cell[155622, 3737, 290, 7, 22, "Input",ExpressionUUID->"53151cb7-9cfc-bd47-83bf-c69bcbf714c8"],
Cell[CellGroupData[{
Cell[155937, 3748, 1009, 28, 83, "Input",ExpressionUUID->"e6a6160a-accd-5e4f-a5f1-b41e63218a8a"],
Cell[CellGroupData[{
Cell[156971, 3780, 642, 14, 70, "Print",ExpressionUUID->"c49f2e24-71f5-e348-ae27-85fa48a30638"],
Cell[157616, 3796, 640, 14, 70, "Print",ExpressionUUID->"b71e4e2c-a2c5-df48-b536-19b6141bc75b"],
Cell[158259, 3812, 640, 14, 70, "Print",ExpressionUUID->"baa88f6a-279c-4846-bbf8-f05410141520"],
Cell[158902, 3828, 640, 14, 70, "Print",ExpressionUUID->"0df70258-13cc-3d40-b955-a3c297a455e2"],
Cell[159545, 3844, 640, 14, 70, "Print",ExpressionUUID->"86eb08dc-fb7c-284c-a04a-eff2e37a0d27"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[160234, 3864, 1061, 29, 83, "Input",ExpressionUUID->"1892fcb5-3804-6c4a-80e3-354e003bf2c0"],
Cell[CellGroupData[{
Cell[161320, 3897, 644, 14, 70, "Print",ExpressionUUID->"8f2069f1-50d7-9d42-8bc1-e9091cc64aea"],
Cell[161967, 3913, 642, 14, 70, "Print",ExpressionUUID->"2917fc4c-3b42-8b46-ba1f-c6680ece50e9"],
Cell[162612, 3929, 642, 14, 70, "Print",ExpressionUUID->"4f21204b-a523-fb4b-8fa4-ad838e2efd86"],
Cell[163257, 3945, 642, 14, 70, "Print",ExpressionUUID->"62b52fd9-625e-0349-88bf-9bd71c842763"],
Cell[163902, 3961, 644, 14, 70, "Print",ExpressionUUID->"25425e65-11a7-4d42-b7f6-2462a9a34b90"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[164595, 3981, 320, 8, 22, "Input",ExpressionUUID->"0b670d0c-6a7f-9846-9261-de45c66bf021"],
Cell[164918, 3991, 648, 14, 70, "Print",ExpressionUUID->"d54f35fc-347d-3f4c-b2c2-2e500191e43a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165603, 4010, 1009, 28, 83, "Input",ExpressionUUID->"dfbb10f2-361f-5f48-849e-7b5a27c505c8"],
Cell[CellGroupData[{
Cell[166637, 4042, 644, 14, 70, "Print",ExpressionUUID->"032822fe-3bd3-e140-bfb8-167246dccd54"],
Cell[167284, 4058, 641, 14, 70, "Print",ExpressionUUID->"6b98d96b-8549-ac4f-ae63-30deb5eed649"],
Cell[167928, 4074, 641, 14, 70, "Print",ExpressionUUID->"72c2ebe6-9442-4440-ad8e-4d6154f38f3a"],
Cell[168572, 4090, 642, 14, 70, "Print",ExpressionUUID->"4b15843d-9ff9-964b-9f06-7aed0d84d20f"],
Cell[169217, 4106, 642, 14, 70, "Print",ExpressionUUID->"4e80741e-b4d3-5149-b54a-aededf5545df"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169908, 4126, 1010, 28, 83, "Input",ExpressionUUID->"3df50d69-40b0-2847-87e2-fa6d385b0eef"],
Cell[CellGroupData[{
Cell[170943, 4158, 644, 14, 70, "Print",ExpressionUUID->"256e04a7-0b53-c04a-881d-84fc1749d859"],
Cell[171590, 4174, 644, 14, 70, "Print",ExpressionUUID->"92641b5e-9340-7f42-8410-1d8c8eabf071"],
Cell[172237, 4190, 644, 14, 70, "Print",ExpressionUUID->"29623f2a-7901-cc46-a299-8fd2d4d382cc"],
Cell[172884, 4206, 644, 14, 70, "Print",ExpressionUUID->"b47ad009-0fe3-9948-969f-1873de8df5e4"],
Cell[173531, 4222, 646, 14, 70, "Print",ExpressionUUID->"503e6655-44d4-d84f-9f79-9bc1e1f272a5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[174226, 4242, 327, 8, 22, "Input",ExpressionUUID->"fabbbee0-c4fa-4148-8445-ec82543c9696"],
Cell[174556, 4252, 658, 14, 70, "Print",ExpressionUUID->"965ff452-362f-434e-968d-982743cc9cf7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175251, 4271, 320, 8, 22, "Input",ExpressionUUID->"1c7f9660-9942-d44e-a01b-04533e306506"],
Cell[175574, 4281, 640, 14, 70, "Print",ExpressionUUID->"5963af4f-8fe2-0941-a6fd-216ed045fd67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176251, 4300, 319, 8, 22, "Input",ExpressionUUID->"f8d8b3c8-af49-1346-aa68-5a9b38f8072e"],
Cell[176573, 4310, 642, 14, 70, "Print",ExpressionUUID->"75f35052-65fe-d54d-9f35-c62c295ac7ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177252, 4329, 325, 8, 22, "Input",ExpressionUUID->"c58ca29b-6bdd-ac4b-86b1-2b3f931d8f9c"],
Cell[177580, 4339, 646, 14, 70, "Print",ExpressionUUID->"8e95922c-05b9-3546-a855-6a520164e755"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[178275, 4359, 209, 4, 29, "Subsubsection",ExpressionUUID->"38393d91-afa0-3749-babc-d912c7fb1b7c"],
Cell[178487, 4365, 494, 13, 36, "Input",ExpressionUUID->"2fa87e18-d6db-b240-826c-73fac8f4c8c8"],
Cell[178984, 4380, 440, 12, 36, "Input",ExpressionUUID->"bcc6a363-ca12-f24a-81a4-e454af506f24"],
Cell[179427, 4394, 581, 14, 22, "Input",ExpressionUUID->"3bc49fbf-0998-af48-8932-be008e2fb659"],
Cell[180011, 4410, 600, 14, 22, "Input",ExpressionUUID->"b2c4d09f-782d-224e-b4ca-f9ca72a86ead"],
Cell[180614, 4426, 522, 13, 22, "Input",ExpressionUUID->"681cc590-cd9a-af40-908b-5482527432d5"],
Cell[181139, 4441, 560, 14, 22, "Input",ExpressionUUID->"38289577-15cf-8c4d-a9ed-09475a27e1cd"],
Cell[181702, 4457, 599, 16, 36, "Input",ExpressionUUID->"e7a87f2f-82e9-f64b-a2a2-de4febd7f703"],
Cell[182304, 4475, 998, 27, 34, "Input",ExpressionUUID->"6e6be8e3-a56a-424b-978e-20073bcf2ad9"],
Cell[CellGroupData[{
Cell[183327, 4506, 469, 13, 22, "Input",ExpressionUUID->"e0cd9685-2c5e-894f-9cfb-e3ffb6a73f8f"],
Cell[183799, 4521, 1026, 21, 70, "Print",ExpressionUUID->"e3711048-344b-954f-bbb3-f759d1081118"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184862, 4547, 499, 14, 22, "Input",ExpressionUUID->"480a6ea8-eb31-0c4b-a1ff-f136922480f0"],
Cell[185364, 4563, 1026, 21, 70, "Print",ExpressionUUID->"3c550935-327f-024c-b907-929134cb1ee0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186427, 4589, 519, 14, 22, "Input",ExpressionUUID->"8f698a9f-0fd3-ee4c-9d2c-cca70415e8d4"],
Cell[186949, 4605, 571, 13, 70, "Print",ExpressionUUID->"b5779063-0f15-a04b-9fb4-5a60bebdb866"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187557, 4623, 520, 14, 22, "Input",ExpressionUUID->"f9ef2da3-076b-de4e-9c91-04f19c830fe4"],
Cell[188080, 4639, 571, 13, 70, "Print",ExpressionUUID->"0a0c8b34-36c6-854e-82fa-0a868931c121"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[188712, 4659, 165, 3, 42, "Subsection",ExpressionUUID->"583fc0bc-ddea-dd47-bd42-0d3c27c7f003"],
Cell[CellGroupData[{
Cell[188902, 4666, 166, 3, 35, "Subsubsection",ExpressionUUID->"50053854-3669-6846-bc53-7967ad6387ce"],
Cell[CellGroupData[{
Cell[189093, 4673, 398, 10, 22, "Input",ExpressionUUID->"3bf5594b-f109-3345-bb62-38fda23d6612"],
Cell[189494, 4685, 659, 14, 70, "Print",ExpressionUUID->"376e642c-31ca-464c-b52b-e086840e0327"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190190, 4704, 345, 9, 22, "Input",ExpressionUUID->"77e11757-3b20-0640-8b4b-d3adcbf47938"],
Cell[190538, 4715, 663, 14, 70, "Print",ExpressionUUID->"de7d4d7a-a065-1e44-ad4c-171e06e9e59d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191238, 4734, 350, 9, 22, "Input",ExpressionUUID->"29d7d8ad-6f59-0a44-bc67-2277c8567f9a"],
Cell[191591, 4745, 663, 14, 70, "Print",ExpressionUUID->"93f8787e-f2da-4049-9c14-7f1be6281073"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192291, 4764, 345, 9, 22, "Input",ExpressionUUID->"ff52e855-22bb-4845-920b-448bb82b00e9"],
Cell[192639, 4775, 659, 14, 70, "Print",ExpressionUUID->"c6cf6475-bf9d-2e4c-a130-9b476be91e5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193335, 4794, 349, 9, 22, "Input",ExpressionUUID->"d60d5a63-2482-9e43-8459-a17927c819df"],
Cell[193687, 4805, 661, 14, 70, "Print",ExpressionUUID->"08434ad2-3ad7-1b47-9f07-445be5c927d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194385, 4824, 348, 9, 22, "Input",ExpressionUUID->"9b5a5120-55da-ff4d-9bec-d905159ea0a5"],
Cell[194736, 4835, 663, 14, 70, "Print",ExpressionUUID->"4349d652-d0f0-324e-a620-c4dc10913ca6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195436, 4854, 346, 9, 22, "Input",ExpressionUUID->"dd57d53c-0c48-2448-b697-4058102c1fdc"],
Cell[195785, 4865, 662, 14, 70, "Print",ExpressionUUID->"885ea820-d331-334b-acc1-2bc424c98337"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196484, 4884, 592, 15, 16, "Input",ExpressionUUID->"a6880997-0f74-7743-971e-72f4785b6dde"],
Cell[197079, 4901, 701, 15, 70, "Print",ExpressionUUID->"3b155fcb-e6f6-234e-ba43-f150e2fd0841"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197817, 4921, 380, 10, 16, "Input",ExpressionUUID->"e3ee3f2a-0a21-474e-97e2-08c7bf5ce7d4"],
Cell[198200, 4933, 700, 15, 70, "Print",ExpressionUUID->"dae28fdd-de16-ca48-b323-54307f82f414"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198937, 4953, 396, 10, 16, "Input",ExpressionUUID->"c6d7991f-b33e-264b-afaa-1f3b034426be"],
Cell[199336, 4965, 738, 16, 70, "Print",ExpressionUUID->"627f9130-5c73-6a42-bf68-c18a79dc0381"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200111, 4986, 398, 10, 16, "Input",ExpressionUUID->"6b3d7596-0779-134e-9d66-3f1ffe8c60d7"],
Cell[200512, 4998, 738, 16, 70, "Print",ExpressionUUID->"17049e46-703c-8e4a-bf6f-1930c18e8a1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201287, 5019, 536, 14, 16, "Input",ExpressionUUID->"772e51e4-14dd-6d4f-9c39-e4f01cb67f7f"],
Cell[201826, 5035, 702, 15, 70, "Print",ExpressionUUID->"266b9de5-d34e-7a4d-b0a4-4eec828ed77e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202565, 5055, 429, 11, 16, "Input",ExpressionUUID->"6f8e7805-b3b7-2c4e-9d95-9b7672af37a9"],
Cell[202997, 5068, 704, 15, 70, "Print",ExpressionUUID->"d79a82cc-f87a-f24c-b931-0dec1c84660e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203738, 5088, 383, 10, 16, "Input",ExpressionUUID->"64543836-bfba-194f-9343-0ba8ec30f438"],
Cell[204124, 5100, 712, 15, 70, "Print",ExpressionUUID->"a3be0986-40cb-1c4d-925c-d9a382e1ef92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204873, 5120, 347, 9, 16, "Input",ExpressionUUID->"bb5cde76-f614-e143-a088-23b3f3378cad"],
Cell[205223, 5131, 659, 14, 70, "Print",ExpressionUUID->"0a81d751-31e7-824b-963e-dde666297616"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205919, 5150, 349, 9, 16, "Input",ExpressionUUID->"f0400de2-346c-a449-8975-9026aa95b83d"],
Cell[206271, 5161, 661, 14, 70, "Print",ExpressionUUID->"4664b359-e4ed-2d41-9cef-e2c416e9a475"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206969, 5180, 351, 9, 16, "Input",ExpressionUUID->"11731f19-eb83-7c49-b79f-4a242bdbcff6"],
Cell[207323, 5191, 665, 14, 70, "Print",ExpressionUUID->"73c4f008-71fc-a94c-8e6a-6944ce90b614"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208025, 5210, 351, 9, 16, "Input",ExpressionUUID->"f44d0e42-df2f-1c41-b538-df08381d7023"],
Cell[208379, 5221, 664, 14, 70, "Print",ExpressionUUID->"d19a95cd-9ef0-4d42-9e39-4351c1e34944"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209080, 5240, 347, 9, 16, "Input",ExpressionUUID->"3bacb730-28ef-3142-a4dc-0fee83e3492e"],
Cell[209430, 5251, 662, 14, 70, "Print",ExpressionUUID->"1587eb06-e948-3346-81a7-90be51117dd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210129, 5270, 349, 9, 16, "Input",ExpressionUUID->"7c4519ad-570e-a14d-bcfe-a4ad3400b1ff"],
Cell[210481, 5281, 663, 14, 70, "Print",ExpressionUUID->"d2c5c555-365c-0b40-97d5-1cfc5e333ef2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211181, 5300, 348, 9, 16, "Input",ExpressionUUID->"59ec8811-123e-cb40-b948-2f4ce7e2535a"],
Cell[211532, 5311, 665, 14, 70, "Print",ExpressionUUID->"95055e96-8783-924e-aafa-8a7c18f27148"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212234, 5330, 404, 10, 16, "Input",ExpressionUUID->"90ec5be5-747f-404c-b316-c4ebe67ca38c"],
Cell[212641, 5342, 671, 14, 70, "Print",ExpressionUUID->"db019d66-d52a-5440-9273-1d3446fb7d8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213349, 5361, 350, 9, 16, "Input",ExpressionUUID->"01243da0-9ffc-7f40-923a-b26252a33105"],
Cell[213702, 5372, 661, 14, 70, "Print",ExpressionUUID->"718413bb-5649-ed4e-a30d-030015ae35df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214400, 5391, 348, 9, 16, "Input",ExpressionUUID->"045b5509-e42d-d345-869a-8ee5cff3267a"],
Cell[214751, 5402, 663, 14, 70, "Print",ExpressionUUID->"a709ce42-2119-cc49-a473-3b73a9eafbdc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215451, 5421, 348, 9, 16, "Input",ExpressionUUID->"a877f9aa-d0b3-614e-9491-708423ee1b32"],
Cell[215802, 5432, 658, 14, 70, "Print",ExpressionUUID->"e67fcf80-d530-9d4c-a129-629d01f147ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216497, 5451, 349, 9, 16, "Input",ExpressionUUID->"b6e92748-d437-3a48-8e4c-e21d215e54a8"],
Cell[216849, 5462, 661, 14, 70, "Print",ExpressionUUID->"44612c53-c501-1444-afdd-98b5b4040121"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217547, 5481, 373, 10, 16, "Input",ExpressionUUID->"d4d449ed-6749-f64a-a774-081d42871df7"],
Cell[217923, 5493, 702, 15, 70, "Print",ExpressionUUID->"90f57c51-562b-ab43-8a90-fbf6779f6587"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218662, 5513, 345, 9, 16, "Input",ExpressionUUID->"1ee2d591-6a0f-5c43-b6e0-100658924bb7"],
Cell[219010, 5524, 665, 14, 70, "Print",ExpressionUUID->"6b6bc99b-c5cc-3448-916c-58c62df64a8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219712, 5543, 421, 11, 16, "Input",ExpressionUUID->"8fba5e9b-54a0-324d-9d96-5fa55a8c206f"],
Cell[220136, 5556, 769, 16, 70, "Print",ExpressionUUID->"c962c11b-79f2-894e-a020-b0c12cf8a92d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220942, 5577, 427, 11, 16, "Input",ExpressionUUID->"81b85ba3-f5ed-7c43-9a63-56517d5f5676"],
Cell[221372, 5590, 788, 16, 70, "Print",ExpressionUUID->"71a0ba01-686f-bb41-9098-dbd7c6285d97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222197, 5611, 350, 9, 16, "Input",ExpressionUUID->"09b51702-f2e7-e84c-b5b4-b8a5e3ce32f9"],
Cell[222550, 5622, 671, 14, 70, "Print",ExpressionUUID->"4dfd1cb8-66a4-b64c-98e1-6f4566d7852b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223258, 5641, 351, 9, 16, "Input",ExpressionUUID->"db018fb7-3c5e-2748-81b6-fdea5b76ffc0"],
Cell[223612, 5652, 665, 14, 70, "Print",ExpressionUUID->"99d3ee87-6734-e641-9f72-5019372ef6e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224314, 5671, 347, 9, 16, "Input",ExpressionUUID->"1581326c-c940-944c-ae85-980c565db1ad"],
Cell[224664, 5682, 667, 14, 70, "Print",ExpressionUUID->"706162e4-6b75-4e4f-a1b3-aae63bdc9df6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225368, 5701, 386, 10, 16, "Input",ExpressionUUID->"fe4dd99c-4caa-f14e-896e-d981abe23a35"],
Cell[225757, 5713, 711, 15, 70, "Print",ExpressionUUID->"caf48d0c-99ca-ad44-ae93-c2cb934989dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226505, 5733, 450, 11, 16, "Input",ExpressionUUID->"12225954-d7d6-a544-b078-ec35ff61dd17"],
Cell[226958, 5746, 746, 16, 70, "Print",ExpressionUUID->"0d470a2f-09cb-9744-8e05-33cd95f5247e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227741, 5767, 390, 10, 16, "Input",ExpressionUUID->"1462e38e-656d-7145-a408-4fee1b63cf3c"],
Cell[228134, 5779, 720, 15, 70, "Print",ExpressionUUID->"bb09a0e5-3e00-4c45-bfc4-58c8089193fd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[228903, 5800, 160, 3, 29, "Subsubsection",ExpressionUUID->"5f42f428-1bf4-2b42-a290-3628fd90576c"],
Cell[CellGroupData[{
Cell[229088, 5807, 580, 16, 22, "Input",ExpressionUUID->"bac9c43e-957f-0f48-99cc-39d43c6709e5"],
Cell[229671, 5825, 1337, 28, 70, "Print",ExpressionUUID->"8c84ae37-66bc-3d47-b606-961f447f5d66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231045, 5858, 494, 14, 22, "Input",ExpressionUUID->"da178e94-d245-e849-845d-7bc7f41c421d"],
Cell[231542, 5874, 1214, 23, 70, "Print",ExpressionUUID->"a257d5d8-6971-644b-b6bf-feb7569e9049"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232793, 5902, 491, 14, 22, "Input",ExpressionUUID->"61154e62-e389-204c-bd49-5d560a512851"],
Cell[233287, 5918, 1207, 23, 70, "Print",ExpressionUUID->"57faff0f-f654-ff45-adb9-fd9c693c5040"]
}, Open  ]],
Cell[234509, 5944, 463, 12, 22, "Input",ExpressionUUID->"e62af795-662a-aa4d-985b-9644dce2bbd9"],
Cell[234975, 5958, 539, 13, 22, "Input",ExpressionUUID->"ddd36140-3d70-2448-9d74-378a9779b9c1"],
Cell[235517, 5973, 460, 12, 22, "Input",ExpressionUUID->"1a4ef50b-e477-e148-a0ef-57b22e1d2694"],
Cell[235980, 5987, 457, 12, 22, "Input",ExpressionUUID->"3962602d-387e-674f-8114-f82aa6c4ade1"],
Cell[236440, 6001, 492, 13, 22, "Input",ExpressionUUID->"5c1bb85c-3821-d84a-afcc-a17fbc3822fe"],
Cell[236935, 6016, 581, 15, 22, "Input",ExpressionUUID->"7ad87b1a-c72f-0f44-ae46-6c4080e50cca"],
Cell[237519, 6033, 462, 12, 22, "Input",ExpressionUUID->"1284c7eb-928a-f946-903a-438556d4f38e"],
Cell[237984, 6047, 462, 12, 22, "Input",ExpressionUUID->"6caae827-b584-3d4d-a36b-220d5c4d76de"],
Cell[238449, 6061, 440, 12, 37, "Input",ExpressionUUID->"418c08f5-a0db-7547-bcc6-f5203ebfaa2d"],
Cell[238892, 6075, 440, 12, 22, "Input",ExpressionUUID->"0d34074c-028e-d642-8229-9c0006125749"],
Cell[239335, 6089, 595, 17, 22, "Input",ExpressionUUID->"b3ad5b54-6c11-8141-a1d0-767d7df23dbf"],
Cell[239933, 6108, 590, 16, 22, "Input",ExpressionUUID->"406eac64-fb58-6b42-a6fc-86082b5bee5f"],
Cell[240526, 6126, 462, 12, 22, "Input",ExpressionUUID->"74e6f511-bc3e-d445-9b5b-c17e4f314289"],
Cell[240991, 6140, 454, 12, 22, "Input",ExpressionUUID->"f1f6c99f-0f02-4649-a3ab-28da45fafa58"],
Cell[241448, 6154, 493, 14, 24, "Input",ExpressionUUID->"c76188de-e279-2446-a74a-d1fcae7fc8dd"],
Cell[241944, 6170, 668, 17, 22, "Input",ExpressionUUID->"76ef36bc-3058-6c4c-8fdf-e83b301c33e1"],
Cell[242615, 6189, 576, 15, 22, "Input",ExpressionUUID->"74e453ff-8c89-474b-9ca5-b796377b2285"],
Cell[243194, 6206, 467, 13, 22, "Input",ExpressionUUID->"84959360-5636-3749-ac47-86ae2502c7e9"],
Cell[243664, 6221, 694, 21, 37, "Input",ExpressionUUID->"4ca1849a-4033-c046-8c95-2ccb101fa048"],
Cell[244361, 6244, 794, 23, 76, "Input",ExpressionUUID->"c26b7eb8-4560-b548-95b9-d922c6c40137"],
Cell[245158, 6269, 3491, 89, 287, "Input",ExpressionUUID->"603758f3-8639-6d40-b0b9-f97255c93694"],
Cell[248652, 6360, 17256, 470, 950, "Input",ExpressionUUID->"1e1f50e0-261f-4944-b605-3805f8a986c2"],
Cell[265911, 6832, 617, 19, 34, "Input",ExpressionUUID->"5e8b0b83-15c4-5c4b-bcd6-7351708e30ad"],
Cell[266531, 6853, 800, 23, 72, "Input",ExpressionUUID->"a9c9a11e-1574-4540-bfdb-8188374b4d5b"],
Cell[267334, 6878, 1474, 42, 115, "Input",ExpressionUUID->"66fa66bf-4911-b64a-b908-2a14a24fa373"],
Cell[268811, 6922, 859, 24, 52, "Input",ExpressionUUID->"b3c02306-f7ae-2b4d-8da3-be83a2269e8f"],
Cell[269673, 6948, 1255, 37, 104, "Input",ExpressionUUID->"1e69c293-e13e-e846-8e1e-eee18078cdf9"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[270989, 6992, 160, 3, 52, "Section",ExpressionUUID->"5575cfbc-1891-594f-9846-3e9ddd3bdf3d"],
Cell[271152, 6997, 1555, 40, 53, "Input",ExpressionUUID->"5d7e8086-13ed-5840-829c-7ea46778cec5"],
Cell[CellGroupData[{
Cell[272732, 7041, 167, 3, 42, "Subsection",ExpressionUUID->"41e78104-2644-4440-a1ce-9617ad2ef95b"],
Cell[CellGroupData[{
Cell[272924, 7048, 225, 4, 35, "Subsubsection",ExpressionUUID->"f98c85cd-7369-9440-8c14-970c998b005e"],
Cell[273152, 7054, 247700, 6959, 396, "Input",ExpressionUUID->"a9a3e7a6-85d7-934a-85c6-fe38df6a01d4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[520901, 14019, 157, 3, 42, "Subsection",ExpressionUUID->"e684f3b4-2ab5-5245-935c-ac470f319672"],
Cell[CellGroupData[{
Cell[521083, 14026, 155, 3, 35, "Subsubsection",ExpressionUUID->"c456e6a4-5ff2-2442-b4d6-0be2ea058d7e"],
Cell[521241, 14031, 18447, 494, 460, "Input",ExpressionUUID->"7b50a794-42a6-824b-8de5-81baa2fb7590"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[539737, 14531, 164, 3, 42, "Subsection",ExpressionUUID->"96b9fe06-b9d6-6e4a-bc8b-382a06293cdd"],
Cell[CellGroupData[{
Cell[539926, 14538, 156, 3, 35, "Subsubsection",ExpressionUUID->"2fd5572d-357d-9344-ba12-4bcc9eb88278"],
Cell[540085, 14543, 12427, 336, 293, "Input",ExpressionUUID->"4b6232ee-9ba8-5045-8dbe-0574f8c78b3b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[552561, 14885, 165, 3, 42, "Subsection",ExpressionUUID->"07715712-6b51-e441-965c-905fec7a1019"],
Cell[CellGroupData[{
Cell[552751, 14892, 178, 3, 35, "Subsubsection",ExpressionUUID->"3ca0fc35-e54d-8747-83a1-dd1d2416a709"],
Cell[552932, 14897, 15289, 409, 470, "Input",ExpressionUUID->"5efa566e-75e3-9646-bdc4-1296695e06c1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


